Seismic Full-Waveform Inversion Using Deep Learning Tools and Techniques

I demonstrate that the conventional seismic full-waveform inversion algorithm can be constructed as a recurrent neural network and so implemented using deep learning software such as TensorFlow. Applying another deep learning concept, the Adam optimizer with minibatches of data, produces quicker convergence toward the true wave speed model on a 2D dataset than Stochastic Gradient Descent and than the L-BFGS-B optimizer with the cost function and gradient computed using the entire training dataset. I also show that the cost function gradient calculation using reverse-mode automatic differentiation is the same as that used in the adjoint state method.

==> anc/seismic_dnn/Makefile <==
python_files=forward1d.py forward2d.py gen_data.py fwi.py wavelets.py
src_files=$(python_files) extract_vel_model.sh interpvel.py \
	  make_adam_vs_lbfgs_figure.py Makefile \
	  make_gradients_figure.py make_hyperparam_selection_figure.py \
	  make_sgd_hyperparam_selection_figure.py \
	  make_seam_data.py rnn.asy setup_seam.py test_forward1d.py \
	  test_forward2d.py test_fwi.py seismic_dnn.tex seismic_dnn.bib \
	  requirements.txt README.txt
results_files=tmp/gradients.eps tmp/hyperparam_selection.eps \
	      tmp/adam_vs_lbfgs_loss.eps tmp/adam_vs_lbfgs_models.eps
paper_files=tmp/seismic_dnn.tex tmp/seismic_dnn.bbl tmp/rnn.eps \
	    $(results_files)
	
all: seismic_dnn.pdf arxiv.tar

clean:
	rm -rf tmp seismic_dnn.pdf arxiv.tar *.npy binary header lbfgs_loss.txt

test:
	python -m pytest

results_figures: $(results_files)

.PHONY: clean test

tmp/arxiv: $(paper_files) tmp/src.tar
	rm -rf tmp/arxiv
	mkdir -p tmp/arxiv
	cp $(paper_files) tmp/arxiv
	mkdir tmp/arxiv/anc
	cp tmp/src.tar tmp/arxiv/anc

arxiv.tar: tmp/arxiv
	cd tmp/arxiv && tar -cf ../../arxiv.tar .

seismic_dnn.pdf: tmp/arxiv
	rm -rf tmp/arxiv_tmp
	cp -r tmp/arxiv tmp/arxiv_tmp
	cd tmp/arxiv_tmp \
		&& latex seismic_dnn \
		&& latex seismic_dnn \
		&& latex seismic_dnn \
		&& dvipdf seismic_dnn.dvi \
		&& cp seismic_dnn.pdf ../../

tmp/src.tar: $(src_files)
	mkdir -p tmp/seismic_dnn
	cp $(src_files) tmp/seismic_dnn
	cd tmp && tar -cf src.tar seismic_dnn

tmp/seismic_dnn.tex: seismic_dnn.tex
	mkdir -p tmp
	cp seismic_dnn.tex tmp

tmp/seismic_dnn.bbl: tmp/seismic_dnn.tex seismic_dnn.bib $(results_files) \
	tmp/rnn.eps
	mkdir -p tmp
	cp seismic_dnn.bib tmp
	cd tmp && latex seismic_dnn && bibtex seismic_dnn

tmp/rnn.eps: rnn.asy
	mkdir -p tmp
	asy rnn.asy && mv rnn.eps tmp

tmp/gradients.eps: make_gradients_figure.py $(python_files)
	mkdir -p tmp
	python make_gradients_figure.py
	mv gradients.eps tmp

tmp/hyperparam_selection.eps: make_hyperparam_selection_figure.py \
	setup_seam.py \
	$(python_files) tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin \
	tmp/seam_data.npy
	mkdir -p tmp
	python make_hyperparam_selection_figure.py \
		tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin \
		tmp/seam_data.npy
	mv hyperparam_selection.eps tmp

tmp/adam_vs_lbfgs_loss.eps tmp/adam_vs_lbfgs_models.eps: \
	make_adam_vs_lbfgs_figure.py setup_seam.py \
	$(python_files) tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin \
	tmp/seam_data.npy
	mkdir -p tmp
	python make_adam_vs_lbfgs_figure.py \
		tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin \
		tmp/seam_data.npy
	mv adam_vs_lbfgs_loss.eps adam_vs_lbfgs_models.eps tmp

tmp/seam_data.npy: tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin \
	$(python_files) make_seam_data.py setup_seam.py
	python make_seam_data.py \
		tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin
	mv seam_data.npy tmp

tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin: \
	tmp/SEAM_I_2D_Model/SEAM_Vp_Elastic_N23900.sgy \
	extract_vel_model.sh interpvel.py
	./extract_vel_model.sh \
		tmp/SEAM_I_2D_Model/SEAM_Vp_Elastic_N23900.sgy

tmp/SEAM_I_2D_Model/SEAM_Vp_Elastic_N23900.sgy: \
	tmp/SEAM_I_2D_Model.zip
	# -DD option prevents restoration of timestamps - these would interfere
	#  with Make's determination of changed files
	cd tmp && unzip -DD SEAM_I_2D_Model.zip

tmp/SEAM_I_2D_Model.zip:
	# Download SEAM Elastic 2DEW Classic
	# (https://wiki.seg.org/wiki/Elastic_2DEW_Classic) from
	# https://drive.google.com/file/d/0B2YKn_VsUkhNalJOWk9naV9MZXc/view?usp=sharing
	# (the above link doesn't work with wget, at the time of writing, the
	# below works insteads). If you need to download the file manually,
	# place it into the 'tmp' subdirectory of this directory
	wget -O SEAM_I_2D_Model.zip https://doc-14-0g-docs.googleusercontent.com/docs/securesc/ha0ro937gcuc7l7deffksulhg5h7mbp1/6lfurncejmih1rq4lbghj860vm2lqu4f/1515168000000/04722900950662735934/*/0B2YKn_VsUkhNalJOWk9naV9MZXc?e=download
	mv SEAM_I_2D_Model.zip tmp


==> anc/seismic_dnn/README.txt <==
Seismic Full-Waveform Inversion Using Deep Learning Tools and Techniques
by Alan Richardson

This archive contains the code necessary to reproduce the article, including
its figures.


In addition to the code in this archive, there are additional software
requirements:
    * Seismic Un*x. I used version 44R14.
    * Python packages listed in requirements.txt. These can be installed
      using "pip install -r requirements.txt"
    * LaTeX
    * Asymptote (to produce rnn.eps from rnn.asy)
    * Make and utilities such as wget, unzip, and a shell script interpreter

The Python package tensorflow-gpu is recommended if you have a suitable GPU.

I ran the code on an AWS p2.xlarge instance containing a K80 GPU. Running on
a CPU should be possible, but is likely to take a long time.


To test that the code runs correctly, run this command:
make test

To recreate the article and this archive file, run this command:
make

To recreate only the figures (which includes creating the data that they
display), run this command:
make results_figures


The code is intended for research and demonstration purposes. Clarity and
simplicity are therefore more important than computational performance. It
is thus unlikely to work well on a realistic dataset. It could potentially be
modified to be more suitable for this, however.

One constraint was that I wished to be able to use both automatic 
differentiation and the adjoint state method to calculate the gradient, so 
that I could compare them. Using only one of them would allow for some 
performance improvements.

If only using automatic differentiation, the output from each RNN unit could
be the receiver data from that time step, rather than the whole wavefield. I
currently output the whole time step as this is used by the adjoint state
method.

If only using the adjoint state method, there are many ways in which the
the memory requirement of storing the source wavefield for use in
backpropagation could be reduced. For example, each RNN unit could contain a 
loop over several time steps so the output is saved at a larger interval than
every time step, the output could be compressed by converting it to 16-bit
floating point format or by saving it as an image, and the wavefield time
slices could be saved to disk rather than returning them as output from the
RNN units.


==> anc/seismic_dnn/extract_vel_model.sh <==
#!/bin/bash
# Alan Richardson
# 2017/12/23
# Extract section from 2D SEAM Vp model and interpolate it to a different grid
#
# Usage: ./extract_vel_model.sh <path to SEAM Vp model>

original_fullpath="${1}"
output_dir='tmp/'

# Convert to SU
mkdir -p ${output_dir}
original_segy=`basename ${original_fullpath}`
original_su=${output_dir}${original_segy%sgy}su
segyread tape=${original_fullpath} | segyclean > ${original_su}

# Chop full velocity model down to size will use
x1=351 # left x cell
x2=800 # right x cell
n1=$((${x2}-${x1}+1))
z1=75
z2=649
n2=$((${z2}-${z1}+1)) # number of output depth cells 
dx=20 # x cell spacing
dz=10 # z cell spacing
filechop=${original_su%.su}_chop.su
suwind itmin=${z1} itmax=${z2} < ${original_su} | \
  suwind min=${x1} max=${x2} > ${filechop}

# Interpolate to coarser grid
filebinary=${filechop%su}bin
sustrip < ${filechop} > ${filebinary}
fileinterp=${filebinary%.bin}_interp.bin
dxold=$dx
dzold=$dz
n1old=$n1
n2old=$n2
dxnew=100
dznew=100
n1new=$(((${n1old}-1)*${dxold}/${dxnew}+1))
n2new=$(((${n2old}-1)*${dzold}/${dznew}+1))
python interpvel.py ${filebinary} ${fileinterp} ${n1old} ${n2old} ${dxold} ${dzold} ${dxnew} ${dznew}
echo $n1new $n2new


==> anc/seismic_dnn/forward1d.py <==
"""1D scalar wave equation forward modeling implemented using TensorFlow
"""
import numpy as np
import tensorflow as tf

class TimeStepCell(tf.contrib.rnn.RNNCell):
    """One forward modeling step of scalar wave equation with PML.

    Args:
        model_padded2_dt2: Tensor containing squared wave speed times squared
                           time step size
        dt: Float specifying time step size
        sigma: Tensor that is only non-zero in PML regions
        first_deriv: Function to calculate the first derivative of the input
                     1D Tensor
        second_deriv: Function to calculate the second derivative of the input
                      1D Tensor
        sources_x: 3D Tensor [batch_size, num_sources_per_shot, 2]
                   where [:, :, 0] contains the index in the batch, and
                   [:, :, 1] contains the integer x cell coordinate of
                   the source
    """

    def __init__(self, model_padded2_dt2, dt, sigma, first_deriv, second_deriv,
                 sources_x):
        super(TimeStepCell, self).__init__()
        self.model_padded2_dt2 = model_padded2_dt2
        self.dt = dt
        self.sigma = sigma
        self.first_deriv = first_deriv
        self.second_deriv = second_deriv
        self.sources_x = sources_x
        self.nx_padded = model_padded2_dt2.shape[0]

    @property
    def state_size(self):
        """The RNN state (passed between RNN units) contains two time steps
        of the wave field, and the PML auxiliary wavefield phi.
        """
        return [self.nx_padded, self.nx_padded, self.nx_padded]

    @property
    def output_size(self):
        """The output of the RNN unit contains one time step of the wavefield.
        """
        return self.nx_padded

    def __call__(self, inputs, state):
        """Propagate the wavefield forward one time step.

        Args:
            inputs: An array containing the source amplitudes for this time
                    step
            state: A list containing the two previous wave field time steps
                   and the auxiliary wavefield phi

        Returns:
            output: The current wave field
            state: A list containing the current and one previous wave field
                   time steps and the updated auxiliary wavefield phi
        """
        model_shape = tf.shape(state[0])
        wavefieldc = state[0]
        wavefieldp = state[1]
        phic = state[2]

        # The main evolution equation
        wavefieldf = (self.model_padded2_dt2 / (1 + self.dt * self.sigma/2)
                      * (self.second_deriv(wavefieldc) + self.first_deriv(phic))
                      + self.dt * self.sigma * wavefieldp
                      / (2 + self.dt * self.sigma)
                      + 1 / (1 + self.dt * self.sigma / 2)
                      * (2 * wavefieldc - wavefieldp))

        # Update PML variable phi
        phif = (-self.sigma * self.dt * self.first_deriv(wavefieldc) + phic
                - self.dt * self.sigma * phic)

        # Add the sources
        # f(t+1, x_s) += c(x_s)^2 * dt^2 * s(t)
        # We need to expand "inputs" to be the same size as f(t+1), so we
        # use tf.scatter_nd. This will create an array
        # of the right size, almost entirely filled with zeros, with the
        # source amplitudes (multiplied by c^2 * dt^2) in the right places.
        wavefieldf += tf.scatter_nd(self.sources_x, inputs, model_shape)

        return (tf.reshape(wavefieldf, model_shape),
                [tf.reshape(wavefieldf, model_shape),
                 tf.reshape(wavefieldc, model_shape),
                 tf.reshape(phif, model_shape)])


def forward1d(model, sources, sources_x,
              dx, dt, pml_width=None, pad_width=None,
              profile=None):
    """Forward modeling using the 1D wave equation.

    Args:
        model: 1D tf.Variable or tf.Tensor velocity model
        sources: 3D Tensor [num_time_steps, batch_size, num_sources_per_shot]
                 containing source amplitudes
        sources_x: 3D Tensor [batch_size, num_sources_per_shot, 2]
                   where [:, :, 0] contains the index in the batch, and
                   [:, :, 1] contains the integer x cell coordinate of
                   the source
        dx: float specifying size of each cell
        dt: float specifying time between time steps
        pml_width: number of cells in PML (optional)
        pad_width: number of padding cells outside PML (optional)
        profile: 1D array specifying PML profile (optional)

    Returns:
        3D Tensor [num_time_steps, batch_size, nx] containing time steps of
        wavefields. Padding that was added is removed.
    """

    if pml_width is None:
        pml_width = 10
    if pad_width is None:
        pad_width = 8

    total_pad = pml_width + pad_width

    nx_padded = _set_x(model, total_pad)

    model_padded2_dt2 = _set_model(model, total_pad, dt)

    profile, pml_width = _set_profile(profile, pml_width, dx)

    sigma = _set_sigma(nx_padded, total_pad, pad_width, profile)

    sources, sources_x = _set_sources(sources, sources_x, total_pad,
                                      model_padded2_dt2)

    d1_kernel, d2_kernel = _set_kernels(dx)

    first_deriv, second_deriv = _set_deriv_funcs(d1_kernel, d2_kernel)

    cell = TimeStepCell(model_padded2_dt2, dt, sigma,
                        first_deriv, second_deriv, sources_x)

    out, _ = tf.nn.dynamic_rnn(cell, sources,
                               dtype=tf.float32, time_major=True)

    return out[:, :, total_pad : -total_pad]


def _set_x(model, total_pad):
    """Calculate the size of the model after padding has been added.

    Args:
        model: 1D tf.Variable or tf.Tensor velocity model
        total_pad: Integer specifying padding to add to each edge

    Returns:
        Integer specifying number of cells in padded model
    """
    nx = model.shape[0]
    nx_padded = nx + 2 * total_pad
    return nx_padded


def _set_model(model, total_pad, dt):
    """Add padding to the model (extending edge values) and compute c^2 * dt^2.

    Args:
        model: 1D tf.Variable or tf.Tensor velocity model
        total_pad: Integer specifying padding to add to each edge
        dt: Float specifying time step size

    Returns:
        A 1D Tensor containing the squared model times the squared time step
        size
    """
    model_padded = tf.pad(model, [[total_pad, 0]], 'CONSTANT',
                          constant_values=model[0])
    model_padded = tf.pad(model_padded, [[0, total_pad]], 'CONSTANT',
                          constant_values=model[-1])
    return tf.square(model_padded) * dt**2


def _set_profile(profile, pml_width, dx):
    """Create a profile for the PML.

    Args:
        profile: User supplied profile, if None use default
        pml_width: Integer. If profile is None, create a PML of this width.
        dx: Float specifying spacing between grid cells

    Returns:
        profile: 1D array containing PML profile
        pml_width: Integer specifying the length of the profile
    """
    # This should be set to approximately the maximum wave speed at the edges
    # of the model
    max_vel = 5000
    if profile is None:
        # See Collino & Tsogka, Geophysics (2001)
        profile = ((np.arange(pml_width)/pml_width)**2
                   * 3 * max_vel * np.log(1000)
                   / (2 * dx * pml_width))
    else:
        pml_width = len(profile)
    return profile, pml_width


def _set_sigma(nx_padded, total_pad, pad_width, profile):
    """Create a 1D sigma array that contains the PML profile in the PML regions

    Args:
        nx_padded: Integer specifying the number of cells in the padded model
        total_pad: Integer specifying the number of cells of padding added to
                   each edge of the model
        pad_width: Integer specifying the number of cells of padding that are
                   not part of the PML
        profile: 1D array containing the PML profile for the right side of
                 the model (for the left side, it will be reversed)

    Returns:
        1D sigma array
    """
    sigma = np.zeros(nx_padded, np.float32)
    sigma[total_pad-1:pad_width-1:-1] = profile
    sigma[-total_pad:-pad_width] = profile
    sigma[:pad_width] = sigma[pad_width]
    sigma[-pad_width:] = sigma[-pad_width-1]
    return tf.constant(sigma)


def _set_sources(sources, sources_x, total_pad, model_padded2_dt2):
    """Set the source amplitudes, and the source positions.

    Args:
        sources: 3D Tensor [num_time_steps, batch_size, num_sources_per_shot]
                 containing source amplitudes
        sources_x: 3D Tensor [batch_size, num_sources_per_shot, 2]
                   where [:, :, 0] contains the index in the batch, and
                   [:, :, 1] contains the integer x cell coordinate of
                   the source
        total_pad: Integer specifying padding added to each edge of the model
        model_padded2_dt2: Tensor containing squared wave speed times squared
                           time step size

    Returns:
        sources: 3D Tensor containing source amplitude * c^2 * dt^2
        sources_x: 3D Tensor like the input, but with total_pad added to
                   [:, :, 1]
    """
    # I add "total_pad" to the source coordinates as the coordinates currently
    # refer to the coordinates in the unpadded model, but we need them to
    # refer to the coordinates when padding has been added. We only want to add
    # this to [:, :, 1], which contains the x coordinates, so I multiply by
    # arange, which will be 0 for [:, :, 0] and 1 for [:, :, 1].
    sources_x += (tf.ones_like(sources_x) * total_pad
                  * np.arange(2).reshape([1, 1, 2]))

    # The propagator injected source amplitude multiplied by c(x)^2 * dt^2
    # at the locations of the sources, so we need to extract the wave speed
    # at these locations. I do this using tf.gather
    sources_v = tf.gather(model_padded2_dt2, sources_x[:, :, 1])

    # The propagator does not need the unmultiplied source amplitudes,
    # so I will save space by only storing the source amplitudes multiplied
    # by c(x)^2 * dt^2
    sources = sources * sources_v

    return sources, sources_x


def _set_kernels(dx):
    """Create spatial finite difference kernels.

    The kernels are reshaped into the appropriate shape for a 1D
    convolution, and saved as constant tensors.

    Args:
        dx: Float specifying the grid cell spacing

    Returns:
        d1_kernel: 3D Tensor for 1D first derivative
        d2_kernel: 3D Tensor for 1D second derivative
    """
    # First derivative
    d1_kernel = (np.array([1/12, -2/3, 0, 2/3, -1/12], np.float32)
                 / dx)
    d1_kernel = d1_kernel.reshape([-1, 1, 1])
    d1_kernel = tf.constant(d1_kernel)

    # Second derivative
    d2_kernel = (np.array([-1/12, 4/3, -5/2, 4/3, -1/12], np.float32)
                 / dx**2)
    d2_kernel = d2_kernel.reshape([-1, 1, 1])
    d2_kernel = tf.constant(d2_kernel)

    return d1_kernel, d2_kernel


def _set_deriv_funcs(d1_kernel, d2_kernel):
    """Create functions to apply first and second derivatives.

    Args:
        d1_kernel: 3D Tensor for 1D first derivative
        d2_kernel: 3D Tensor for 1D second derivative

    Returns:
        Functions for applying first and second derivatives
    """
    def make_deriv_func(kernel):
        """Returns a function that takes a derivative of its input."""
        def deriv(x):
            """Take a derivative of the input."""
            return tf.squeeze(tf.nn.conv1d(tf.expand_dims(x, -1),
                                           kernel, 1, 'SAME'))
        return deriv

    return make_deriv_func(d1_kernel), make_deriv_func(d2_kernel)


==> anc/seismic_dnn/forward2d.py <==
"""2D scalar wave equation forward modeling implemented using TensorFlow
"""
import numpy as np
import tensorflow as tf

class TimeStepCell(tf.contrib.rnn.RNNCell):
    """One forward modeling step of scalar wave equation with PML.

    Args:
        model_padded2_dt2: Tensor containing squared wave speed times squared
            time step size
        dt: Float specifying time step size
        sigmaz: 1D Tensor that is only non-zero in z direction PML regions
        sigmax: 1D Tensor that is only non-zero in x direction PML regions
        first_z_deriv: Function to calculate the first derivative of the input
                       2D Tensor in the z direction
        first_x_deriv: Function to calculate the first derivative of the input
                       2D Tensor in the x direction
        laplacian: Function to calculate the Laplacian of the input
                   2D Tensor
        sources_x: 3D Tensor [batch_size, num_sources_per_shot, 3]
                   where [:, :, 0] contains the index in the batch, and
                   [:, :, 1] contains the integer z cell coordinate of
                   the source, and [:, :, 2] contains the integer x cell
                   coordinate of the source

    """

    def __init__(self, model_padded2_dt2, dt, sigmaz, sigmax,
                 first_z_deriv, first_x_deriv, laplacian,
                 sources_x):
        super(TimeStepCell, self).__init__()
        self.model_padded2_dt2 = model_padded2_dt2
        self.dt = dt
        self.sigmaz = sigmaz
        self.sigmax = sigmax
        self.sigma_sum = sigmaz + sigmax
        self.sigma_prod_dt2 = (sigmaz * sigmax) * dt**2
        self.factor = 1 / (1 + dt * self.sigma_sum / 2)
        self.first_z_deriv = first_z_deriv
        self.first_x_deriv = first_x_deriv
        self.laplacian = laplacian
        self.sources_x = sources_x
        self.nz_padded = model_padded2_dt2.shape[0]
        self.nx_padded = model_padded2_dt2.shape[1]
        self.nzx_padded = self.nz_padded * self.nx_padded

    @property
    def state_size(self):
        """The RNN state (passed between RNN units) contains two time steps
        of the wave field, and the PML auxiliary wavefields phiz and phix.
        """
        return [self.nzx_padded, self.nzx_padded,
                self.nzx_padded, self.nzx_padded]

    @property
    def output_size(self):
        """The output of the RNN unit contains one time step of the wavefield.
        """
        return self.nzx_padded

    def __call__(self, inputs, state):
        """Propagate the wavefield forward one time step.

        Args:
            inputs: An array containing the source amplitudes for this time
                    step
            state: A list containing the two previous wave field time steps
                   and the auxiliary wavefields phiz and phix

        Returns:
            output: The current wave field
            state: A list containing the current and one previous wave field
                   time steps and the updated auxiliary wavefields phiz and
                   phix
        """
        inputs_shape = tf.shape(state[0])
        batch_size = inputs_shape[0]
        model_shape = [batch_size, self.nz_padded, self.nx_padded]
        wavefieldc = tf.reshape(state[0], model_shape)
        wavefieldp = tf.reshape(state[1], model_shape)
        phizc = tf.reshape(state[2], model_shape)
        phixc = tf.reshape(state[3], model_shape)

        lap = self.laplacian(wavefieldc)
        wavefieldc_z = self.first_z_deriv(wavefieldc)
        wavefieldc_x = self.first_x_deriv(wavefieldc)
        phizc_z = self.first_z_deriv(phizc)
        phixc_x = self.first_x_deriv(phixc)

        # The main evolution equation:
        wavefieldf = self.factor * \
                (self.model_padded2_dt2
                 * (lap + phizc_z + phixc_x)
                 + self.dt * self.sigma_sum * wavefieldp / 2
                 + (2 * wavefieldc - wavefieldp)
                 - self.sigma_prod_dt2 * wavefieldc)

        # Update PML variables phix, phiz
        phizf = (phizc - self.dt * self.sigmaz * phizc
                 - self.dt * (self.sigmaz - self.sigmax) * wavefieldc_z)
        phixf = (phixc - self.dt * self.sigmax * phixc
                 - self.dt * (self.sigmax - self.sigmaz) * wavefieldc_x)

        # Add the sources
        # f(t+1, z_s, x_s) += c(z_s, x_s)^2 * dt^2 * s(t)
        # We need to expand "inputs" to be the same size as f(t+1), so we
        # use tf.scatter_nd. This will create an array
        # of the right size, almost entirely filled with zeros, with the
        # source amplitudes (multiplied by c^2 * dt^2) in the right places.
        wavefieldf += tf.scatter_nd(self.sources_x, inputs, model_shape)

        return (tf.reshape(wavefieldf, inputs_shape),
                [tf.reshape(wavefieldf, inputs_shape),
                 tf.reshape(wavefieldc, inputs_shape),
                 tf.reshape(phizf, inputs_shape),
                 tf.reshape(phixf, inputs_shape)])


def forward2d(model, sources, sources_x,
              dx, dt, pml_width=None, pad_width=None,
              profile=None):
    """Forward modeling using the 2D wave equation.

    Args:
        model: 2D tf.Variable or tf.Tensor velocity model
        sources: 3D Tensor [num_time_steps, batch_size, num_sources_per_shot]
                 containing source amplitudes
        sources_x: 3D Tensor [batch_size, num_sources_per_shot, 3]
                   where [:, :, 0] contains the index in the batch, and
                   [:, :, 1] contains the integer z cell coordinate of
                   the source, and [:, :, 2] contains the integer x cell
                   coordinate of the source
        dx: float specifying size of each cell (dx == dz)
        dt: float specifying time between time steps
        pml_width: number of cells in PML (optional)
        pad_width: number of padding cells outside PML (optional)
        profile: 1D array specifying PML profile (optional)

    Returns:
        4D Tensor [num_time_steps, batch_size, nz, nx] containing time steps of
        wavefields. Padding that was added is removed.
    """

    if pml_width is None:
        pml_width = 10
    if pad_width is None:
        pad_width = 8

    total_pad = pml_width + pad_width

    nz_padded, nx_padded = _set_x(model, total_pad)

    model_padded2_dt2 = _set_model(model, total_pad, dt)

    profile, pml_width = _set_profile(profile, pml_width, dx)

    sigmaz, sigmax = _set_sigma(nz_padded, nx_padded, total_pad, pad_width,
                                profile)

    sources, sources_x = _set_sources(sources, sources_x, total_pad,
                                      model_padded2_dt2)

    d1_kernel, d2_kernel = _set_kernels(dx)

    first_z_deriv, first_x_deriv, laplacian = _set_deriv_funcs(d1_kernel,
                                                               d2_kernel)

    cell = TimeStepCell(model_padded2_dt2, dt, sigmaz, sigmax,
                        first_z_deriv, first_x_deriv, laplacian, sources_x)

    out, _ = tf.nn.dynamic_rnn(cell, sources,
                               dtype=tf.float32, time_major=True)

    out = tf.reshape(out, [int(out.shape[0]), # time
                           tf.shape(out)[1], # batch
                           nz_padded,
                           nx_padded])

    return out[:, :, total_pad : -total_pad, total_pad : -total_pad]


def _set_x(model, total_pad):
    """Calculate the size of the model after padding has been added.

    Args:
        model: 2D tf.Variable or tf.Tensor velocity model
        total_pad: Integer specifying padding to add to each edge

    Returns:
        Integers specifying number of cells in padded model in z and x
    """
    nz = int(model.shape[0])
    nx = int(model.shape[1])
    nz_padded = nz + 2 * total_pad
    nx_padded = nx + 2 * total_pad
    return nz_padded, nx_padded


def _set_model(model, total_pad, dt):
    """Add padding to the model (extending edge values) and compute c^2 * dt^2.

    TensorFlow does not provide the option to extend the edge values into
    the padded region (unlike Numpy, which has an 'edge' option to do this),
    so we need to split the 2D array into 1D columns, pad the top with
    the first value from the column, and pad the bottom with the final value
    from the column, and then repeat it for rows.

    Args:
        model: 2D tf.Variable or tf.Tensor velocity model
        total_pad: Integer specifying padding to add to each edge
        dt: Float specifying time step size

    Returns:
        A 2D Tensor containing the padded, squared model times the squared
        time step size
    """
    def pad_tensor(tensor, axis, pad_width):
        """Split the 2D Tensor into rows/columns along the specified axis, then
        iterate through those rows/columns padding the beginning and end with
        the first and last elements from the row/column. Then recombine back
        into a 2D Tensor again.
        """
        tmp1 = []
        for row in tf.unstack(tensor, axis=axis):
            tmp2 = tf.pad(row, [[pad_width, 0]], 'CONSTANT',
                          constant_values=row[0])
            tmp2 = tf.pad(tmp2, [[0, pad_width]], 'CONSTANT',
                          constant_values=row[-1])
            tmp1.append(tmp2)
        return tf.stack(tmp1, axis=axis)

    model_padded = pad_tensor(model, 0, total_pad)
    model_padded = pad_tensor(model_padded, 1, total_pad)
    return tf.square(model_padded) * dt**2


def _set_profile(profile, pml_width, dx):
    """Create a profile for the PML.

    Args:
        profile: User supplied profile, if None use default
        pml_width: Integer. If profile is None, create a PML of this width.
        dx: Float specifying spacing between grid cells

    Returns:
        profile: 1D array containing PML profile
        pml_width: Integer specifying the length of the profile
    """
    # This should be set to approximately the maximum wave speed at the edges
    # of the model
    max_vel = 5000
    if profile is None:
        profile = ((np.arange(pml_width)/pml_width)**2
                   * 3 * max_vel * np.log(1000)
                   / (2 * dx * pml_width))
    else:
        pml_width = len(profile)
    return profile, pml_width


def _set_sigma(nz_padded, nx_padded, total_pad, pad_width, profile):
    """Create 1D sigma arrays that contain the PML profile in the PML regions.

    Args:
        nz_padded: Integer specifying the number of depth cells in the padded
                   model
        nx_padded: Integer specifying the number of x cells in the padded model
        total_pad: Integer specifying the number of cells of padding added to
                   each edge of the model
        pad_width: Integer specifying the number of cells of padding that are
                   not part of the PML
        profile: 1D array containing the PML profile for the bottom/right side
                 of the model (for the top/left side, it will be reversed)

    Returns:
        1D sigma arrays for the depth and x directions
    """
    def sigma_1d(n_padded, total_pad, pad_width, profile):
        """Create one 1D sigma array."""
        sigma = np.zeros(n_padded, np.float32)
        sigma[total_pad-1:pad_width-1:-1] = profile
        sigma[-total_pad:-pad_width] = profile
        sigma[:pad_width] = sigma[pad_width]
        sigma[-pad_width:] = sigma[-pad_width-1]
        return sigma

    sigmaz = sigma_1d(nz_padded, total_pad, pad_width, profile)
    sigmaz = sigmaz.reshape([-1, 1])
    sigmaz = np.tile(sigmaz, [1, nx_padded])

    sigmax = sigma_1d(nx_padded, total_pad, pad_width, profile)
    sigmax = sigmax.reshape([1, -1])
    sigmax = np.tile(sigmax, [nz_padded, 1])

    return tf.constant(sigmaz), tf.constant(sigmax)

def _set_sources(sources, sources_x, total_pad, model_padded2_dt2):
    """Set the source amplitudes, and the source positions.

    Args:
        sources: 3D Tensor [num_time_steps, batch_size, num_sources_per_shot]
                 containing source amplitudes
        sources_x: 3D Tensor [batch_size, num_sources_per_shot, 3]
                   where [:, :, 0] contains the index in the batch, and
                   [:, :, 1] contains the integer z cell coordinate of
                   the source, and [:, :, 2] contains the integer x cell
                   coordinate of the source
        total_pad: Integer specifying padding added to each edge of the model
        model_padded2_dt2: Tensor containing squared wave speed times squared
                           time step size

    Returns:
        sources: 3D Tensor containing source amplitude * c^2 * dt^2
        sources_x: 3D Tensor like the input, but with total_pad added to
                   [:, :, 1] and [:, :, 2]
    """
    # I add "total_pad" to the source coordinates as the coordinates currently
    # refer to the coordinates in the unpadded model, but we need them to
    # refer to the coordinates when padding has been added. We only want to add
    # this to [:, :, 1] and [:, :, 2], which contains the depth and x
    # coordinates, so I multiply by an array that is 0 for [:, :, 0], and 1
    # for [:, :, 1] and [:, :, 2].
    sources_x += (tf.ones_like(sources_x) * total_pad
                  * np.array([0, 1, 1]).reshape([1, 1, 3]))

    # The propagator injected source amplitude multiplied by c(x)^2 * dt^2
    # at the locations of the sources, so we need to extract the wave speed
    # at these locations. I do this using tf.gather
    sources_v = tf.gather_nd(model_padded2_dt2, sources_x[:, :, 1:])

    # The propagator does not need the unmultiplied source amplitudes,
    # so I will save space by only storing the source amplitudes multiplied
    # by c(x)^2 * dt^2
    sources = sources * sources_v

    return sources, sources_x


def _set_kernels(dx):
    """Create spatial finite difference kernels.

    The kernels are reshaped into the appropriate shape for a 2D
    convolution, and saved as constant tensors.

    Args:
        dx: Float specifying the grid cell spacing

    Returns:
        d1_kernel: 3D Tensor for 1D first derivative
        d2_kernel: 3D Tensor for 2D second derivative (Laplacian)
    """
    # First derivative
    d1_kernel = (np.array([1/12, -2/3, 0, 2/3, -1/12], np.float32)
                 / dx)
    d1_kernel = tf.constant(d1_kernel)

    # Second derivative
    d2_kernel = np.array([[0.0,   0.0, -1/12, 0.0, 0.0],
                          [0.0,   0.0, 4/3,   0.0, 0.0],
                          [-1/12, 4/3, -10/2,  4/3, -1/12],
                          [0.0,   0.0, 4/3,   0.0, 0.0],
                          [0.0,   0.0, -1/12, 0.0, 0.0]],
                         np.float32)
    d2_kernel /= dx**2
    d2_kernel = d2_kernel.reshape([5, 5, 1, 1])
    d2_kernel = tf.constant(d2_kernel)

    return d1_kernel, d2_kernel


def _set_deriv_funcs(d1_kernel, d2_kernel):
    """Create functions to apply first and second derivatives.

    Args:
        d1_kernel: 3D Tensor for 1D first derivative
        d2_kernel: 3D Tensor for 2D second derivative (Laplacian)

    Returns:
        Functions for applying first (in depth and x) and second derivatives
    """
    def make_deriv_func(kernel, shape):
        """Returns a function that takes a derivative of its input."""
        def deriv(x):
            """Take a derivative of the input."""
            return tf.squeeze(tf.nn.conv2d(tf.expand_dims(x, -1),
                                           tf.reshape(kernel, shape),
                                           [1, 1, 1, 1], 'SAME'))
        return deriv

    first_z_deriv = make_deriv_func(d1_kernel, [-1, 1, 1, 1])
    first_x_deriv = make_deriv_func(d1_kernel, [1, -1, 1, 1])
    laplacian = make_deriv_func(d2_kernel, d2_kernel.shape)

    return first_z_deriv, first_x_deriv, laplacian


==> anc/seismic_dnn/fwi.py <==
"""FWI implemented using TensorFlow
"""
import numpy as np
import tensorflow as tf
import scipy.optimize

class Fwi(object):
    """Optimize model to fit data.

    Args:
        model: Numpy array initial velocity model
        dx: Float specifying grid cell spacing
        dt: Float specifying time between data samples
        train_dataset: List containing
            sources: Numpy array of source amplitudes,
                [num_time_steps, num_shots, num_sources_per_shot]
            sources_x: Numpy integer array of source cell positions,
                [num_shots, num_sources_per_shot, coords]
            receivers: Numpy array containing recorded data,
                [num_time_steps, num_shots, num_receivers_per_shot]
            receivers_x: Numpy integer array of receiver cell positions,
                [num_shots, num_receivers_per_shot, coords]
        dev_dataset: Same as train_dataset, but for dev data (may be empty)
        propagator: Propagator function to use
        optimizer: Optimization method to use (tf.train.Optimizer object)
        batch_size: Integer specifying number of shots to use per minibatch
        l2_regularizer_scale: Scale factor of L2 regularization on model
                              parameters (0.0 == no regularization)
        autodiff: Boolean specifying whether to use automatic differentiation
                  (True) or the adjoint-state method (False)
        save_gradient: Boolean specifying whether the gradient should be
                       stored in the gradient attribute when using automatic
                       differentation.
    """

    def __init__(self, model, dx, dt, train_dataset, dev_dataset, propagator,
                 optimizer=tf.train.GradientDescentOptimizer(1e7),
                 batch_size=1,
                 l2_regularizer_scale=0.0,
                 autodiff=True, save_gradient=False):

        ndim = model.ndim
        train_sources = train_dataset[0]
        train_receivers = train_dataset[2]
        num_time_steps = int(train_sources.shape[0])
        num_sources_per_shot = int(train_sources.shape[2])
        num_receivers_per_shot = int(train_receivers.shape[2])

        regularizer = \
                tf.contrib.layers.l2_regularizer(scale=l2_regularizer_scale)
        model = tf.get_variable('model', initializer=tf.constant(model),
                                regularizer=regularizer)

        batch_placeholders = _create_batch_placeholders(ndim,
                                                        num_time_steps,
                                                        num_sources_per_shot,
                                                        num_receivers_per_shot)

        out_wavefields = propagator(model, batch_placeholders['sources'],
                                    batch_placeholders['sources_x'], dx, dt)

        out_receivers = _extract_receivers(out_wavefields,
                                           batch_placeholders['receivers_x'],
                                           num_receivers_per_shot)

        reg_ws = tf.get_collection(tf.GraphKeys.REGULARIZATION_LOSSES)

        regularization_loss = tf.reduce_sum(reg_ws)
        loss = (tf.losses.mean_squared_error(batch_placeholders['receivers'],
                                             out_receivers)
                + regularization_loss)

        if autodiff:
            if save_gradient:
                gradient = optimizer.compute_gradients(loss)
            else:
                gradient = None
            train_op = optimizer.minimize(loss)
        else:
            gradient = (_adjoint(model, dx, dt, out_wavefields, out_receivers,
                                 batch_placeholders['receivers'],
                                 batch_placeholders['receivers_as_sources_x'],
                                 propagator)
                        + l2_regularizer_scale * model)
            train_op = optimizer.apply_gradients([(gradient, model)])

        sess = tf.Session()
        sess.run(tf.global_variables_initializer())

        self.sess = sess
        self.train_dataset = train_dataset
        self.dev_dataset = dev_dataset
        self.model = model
        self.batch_size = batch_size
        self.batch_placeholders = batch_placeholders
        self.loss = loss
        self.train_op = train_op
        self.gradient = gradient

    def train(self, num_steps, print_interval=100):
        """Train (invert/optimize) the model.

        Args:
            num_steps: The number of minibatches to train
            print_interval: Number of steps between printing loss (cost
                            function value) of training and development
                            datasets

        Returns:
            model: The trained model
            loss: A list containing the training and development losses
        """
        loss = _train_loop(num_steps, self.train_dataset, self.dev_dataset,
                           self.model.shape, self.batch_size,
                           self.batch_placeholders, self.loss,
                           self.train_op, self.sess, print_interval)

        return self.sess.run(self.model), loss

    def train_lbfgs(self, options, loss_file=None):
        """Train the model using the L-BFGS-B optimizer.

        I constrain the inverted model range to be between 1490 and 5000 m/s to
        avoid possibly using values that may cause the finite difference
        wave propagator to become unstable.

        Args:
            options: Dictionary containing options for Scipy's L-BFGS-B
                     optimizer
            loss_file: File to write training and development losses to

        Returns:
            The trained model
        """
        if loss_file is not None:
            loss_fh = open(loss_file, 'w')
        init_model = self.sess.run(self.model)
        res = scipy.optimize.minimize(_entire_dataset_loss_and_gradient,
                                      init_model.ravel(),
                                      args=(self.model, self.train_dataset,
                                            self.dev_dataset,
                                            self.batch_size,
                                            self.batch_placeholders,
                                            self.gradient, self.loss,
                                            self.sess, init_model.shape,
                                            loss_fh),
                                      method='L-BFGS-B',
                                      jac=True,
                                      bounds=[(1490, 5000)] \
                                              * len(init_model.ravel()),
                                      options=options)
        if loss_file is not None:
            loss_fh.close()
        return res


def shuffle_shots(dataset):
    """Shuffle shots so each batch contains a more representative sample of the
    whole dataset.

    Args:
        dataset: A tuple containing sources, sources_x, receivers, receivers_x

    Returns:
        The shuffled dataset
    """
    sources, sources_x, receivers, receivers_x = dataset
    num_shots = int(sources.shape[1])
    shuffled_idxs = np.arange(num_shots)
    np.random.shuffle(shuffled_idxs)

    return (sources[:, shuffled_idxs, :], sources_x[shuffled_idxs, :, :],
            receivers[:, shuffled_idxs, :], receivers_x[shuffled_idxs, :, :])


def extract_datasets(dataset, num_train_shots):
    """Split the dataset into a training dataset and a development dataset.

    Args:
        dataset: A tuple containing sources, sources_x, receivers, receivers_x
        num_train_shots: An integer specifying the number of shots to use
                         in the training dataset (must be <= the number of
                         shots in the dataset)

    Returns:
        The training dataset and the development dataset
    """
    sources, sources_x, receivers, receivers_x = dataset
    train_sources = sources[:, :num_train_shots, :]
    train_sources_x = sources_x[:num_train_shots, :, :]
    train_receivers = receivers[:, :num_train_shots, :]
    train_receivers_x = receivers_x[:num_train_shots, :, :]

    dev_sources = sources[:, num_train_shots:, :]
    dev_sources_x = sources_x[num_train_shots:, :, :]
    dev_receivers = receivers[:, num_train_shots:, :]
    dev_receivers_x = receivers_x[num_train_shots:, :, :]

    return ((train_sources, train_sources_x,
             train_receivers, train_receivers_x),
            (dev_sources, dev_sources_x,
             dev_receivers, dev_receivers_x))


def _create_batch_placeholders(ndim, num_time_steps,
                               num_sources_per_shot,
                               num_receivers_per_shot):
    """Create TensorFlow placeholders that will store minibatches.

    Args:
        ndim: An integer specifying the dimensionality of the model
        num_time_steps: An integer specifying the number of time steps in
                        each shot
        num_sources_per_shot: An integer specifying the number of sources
                              in each shot
        num_receivers_per_shot: An integer specifying the number of receivers
                                in each shot

    Returns:
        A dictionary of placeholders
    """
    batch_sources = tf.placeholder(tf.float32,
                                   [num_time_steps, None,
                                    num_sources_per_shot])
    batch_sources_x = tf.placeholder(tf.int32,
                                     [None,
                                      num_sources_per_shot, ndim + 1])
    batch_receivers = tf.placeholder(tf.float32,
                                     [num_time_steps, None,
                                      num_receivers_per_shot])
    batch_receivers_x = tf.placeholder(tf.int32,
                                       [None, num_receivers_per_shot])
    batch_receivers_as_sources_x = \
            tf.placeholder(tf.int32, [None, num_receivers_per_shot,
                                      ndim + 1])

    return {'sources': batch_sources,
            'sources_x': batch_sources_x,
            'receivers': batch_receivers,
            'receivers_x': batch_receivers_x,
            'receivers_as_sources_x': batch_receivers_as_sources_x}


def _extract_receivers(out_wavefields, batch_receivers_x,
                       num_receivers_per_shot):
    """Extract the receiver data from the wavefields.

    Because of the way tf.gather works, this is slightly complicated,
    requiring that I reshape out_wavefields into a 2D array.

    Args:
        out_wavefields: A Tensor containing wavefields. The first dimension
                        is time, the second dimension is shot index with the
                        minibatch, and the remaining dimensions are the
                        model domain (depth and x for a 2D model)
        batch_receivers_x: A 2D Tensor [batch_size, num_receivers_per_shot]
                           containing receiver coordinates indexing into
                           out_wavefield after it has been flattened into 2D
        num_receivers_per_shot: An integer specifying the number of receivers
                                per shot

    Returns:
        A 3D Tensor [num_time_steps, batch_size, num_receivers_per_shot]
        containing the extracted receiver data
    """
    batch_receivers_x = tf.reshape(batch_receivers_x, [-1])
    num_time_steps = out_wavefields.shape[0]
    out_wavefields = tf.reshape(out_wavefields, [num_time_steps, -1])
    out_receivers = tf.gather(out_wavefields, batch_receivers_x, axis=1)
    out_receivers = tf.reshape(out_receivers, [num_time_steps, -1,
                                               num_receivers_per_shot])

    return out_receivers


def _train_loop(num_steps, train_dataset, dev_dataset, model_shape, batch_size,
                batch_placeholders, loss, train_op, sess, print_interval):
    """The main training loop: train using num_steps minibatches.

    Args:
        num_steps: Integer specifying the number of minibatches to train with
        train_dataset: A tuple containing the training dataset
        dev_dataset: A tuple containing the development dataset
        model_shape: A tuple containing the shape of the model
        batch_size: An integer specifying the number of shots in a minibatch
        batch_placeholders: The placeholders created using
                            _create_batch_placeholders
        loss: The Tensor that gives the cost function value when evaluated
        train_op: The operation that performs one optimization step when
                  evaluated
        sess: A TensorFlow session object
        print_interval: Number of steps between printing loss (cost
                        function value) of training and development
                        datasets

    Returns:
        Lists containing the training and development losses. The training
        loss is recorded after each minibatch, but the development loss
        is only recorded every print_interval minibatches, and so the
        minibatch index (step) is also recorded with the development loss
    """
    train_losses = []
    dev_losses = []

    for step in range(num_steps):

        train_l = _train_step(step, train_dataset, model_shape, batch_size,
                              batch_placeholders, loss, train_op, sess)
        train_losses.append((step, train_l))

        if step % print_interval == 0:
            dev_l = _get_dev_loss(model_shape, dev_dataset, batch_placeholders,
                                  loss, sess)

            dev_losses.append((step, dev_l))

            print(step, train_l, dev_l)

    return train_losses, dev_losses


def _get_dev_loss(model_shape, dev_dataset, batch_placeholders, loss, sess,
                  model=None, test_model=None):
    """Compute the development loss (cost function value on the development
    dataset).

    Args:
        model_shape: Tuple containing the shape of the model
        dev_dataset: Tuple containing the development dataset
        batch_placeholders: The placeholders created using
                            _create_batch_placeholders
        loss: The Tensor that gives the cost function value when evaluated
        sess: A TensorFlow session object
        model: The model tensor used in the FWI graph (so that we can
               temporarily replace it with test_model, if desired; optional)
        test_model: Array containing the model to compute the development
                    loss on (optional). If not specified, the current value
                    of the model in the session is used.

    Returns:
        A float containing the development loss
    """
    if dev_dataset is None:
        return
    num_dev_shots = dev_dataset[0].shape[1]
    dev_batch_size = 10 # Must be a divisor of the dev dataset size
    num_dev_batches = num_dev_shots // dev_batch_size
    dev_l = []
    # Loop over minibatches in the development dataset and compute the
    # mean loss over them. This allows the development dataset to be
    # larger than can be processed in one minibatch.
    for dev_step in range(num_dev_batches):
        dev_l.append(_test_dev_step(dev_step, dev_dataset, model_shape,
                                    dev_batch_size, batch_placeholders,
                                    loss, sess, model=model,
                                    test_model=test_model))
    dev_l = np.mean(dev_l) / dev_batch_size
    return dev_l


def _prepare_batch(step, dataset, model_shape, batch_size, batch_placeholders):
    """Create a minibatch of data and assign it to the placeholders.

    Args:
        step: Integer specifying the training step
        dataset: Tuple containing the dataset
        model_shape: Tuple specifying the shape of the model
        batch_size: Integer specifying the number of shots in a minibatch
        batch_placeholders: The placeholders created using
                            _create_batch_placeholders

    Returns:
        A feed dictionary appropriate for passing to sess.run, assigning
        minibatches of data to the batch placeholders
    """

    sources, sources_x, receivers, receivers_x = dataset

    ndim = len(model_shape)
    num_sources_per_shot = int(sources.shape[2])
    num_receivers_per_shot = int(receivers.shape[2])
    num_shots = int(sources.shape[1])

    if num_shots > batch_size:
        batch_start = (step * batch_size) % (num_shots - batch_size + 1)
    else:
        batch_start = 0
    batch_end = batch_start + batch_size

    src_batch = sources[:, batch_start : batch_end, :]

    # Augment sources_x with an additional coordinate (stored in [:, :, 0])
    # specifying the shot index within the minibatch
    src_x_batch = np.zeros([batch_size, num_sources_per_shot, ndim + 1],
                           np.int)
    src_x_batch[:, :, 1:] = sources_x[batch_start : batch_end, :, :]
    src_x_batch[:, :, 0] = \
            np.tile(np.arange(batch_size).reshape([-1, 1]),
                    [1, num_sources_per_shot])

    rec_batch = receivers[:, batch_start : batch_end, :]

    # Because of the way tf.gather works (which is used to extract the
    # receiver data from the wavefields), I flatten the wavefields from
    # [num_time_steps, batch_size, :] (where : represents the model space) into
    # [num_time_steps, batch_size * :], so the receiver coordinates need
    # to index into this flattened array. The gather will extract slices in
    # the time dimension, so we only need to index into the other dimension
    # of the array. In the case of a 2D model, of shape nz, nx, if the
    # coordinates in receivers_x[batch_idx, receiver_idx, :] are rz, rx, then
    # the resulting coordinates to index into the flattened array should be:
    # batch_idx * nz * nx + rz * nx + rx. I do this in several steps.
    rec_x_batch = np.zeros([batch_size, num_receivers_per_shot], np.int)
    # For the 2D model described, this loop adds the rz * nx term
    for dim in range(ndim-1):
        rec_x_batch += (receivers_x[batch_start : batch_end, :, dim]
                        * np.prod(np.array(model_shape, np.int)[dim+1:]))
    # The next line adds the rx term
    rec_x_batch += receivers_x[batch_start : batch_end, :, -1]
    # This adds the batch_idx * nz * nx term
    rec_x_batch += \
            (np.tile(np.reshape(np.arange(batch_size), [batch_size, 1]),
                     [1, num_receivers_per_shot])
             * np.prod(np.array(model_shape, np.int)))

    # If using the adjoint-state method to calculate the gradient, we treat
    # the receivers as sources during backpropagation, so we also need to
    # store the receiver coordinates in the form used for sources: augment
    # with an additional coordinate (stored in [:, :, 0])
    # specifying the shot index within the minibatch
    rec_as_src_x_batch = np.zeros([batch_size, num_receivers_per_shot,
                                   ndim + 1], np.int)
    rec_as_src_x_batch[:, :, 1:] = \
            receivers_x[batch_start : batch_end, :, :]
    rec_as_src_x_batch[:, :, 0] = \
            np.tile(np.arange(batch_size).reshape([-1, 1]),
                    [1, num_receivers_per_shot])

    feed_dict = {batch_placeholders['sources']: src_batch,
                 batch_placeholders['sources_x']: src_x_batch,
                 batch_placeholders['receivers']: rec_batch,
                 batch_placeholders['receivers_x']: rec_x_batch,
                 batch_placeholders['receivers_as_sources_x']: \
                         rec_as_src_x_batch,
                }

    return feed_dict


def _train_step(step, dataset, model_shape, batch_size, batch_placeholders,
                loss, train_op, sess):
    """Run one step of training.

    Args:
        step: Integer specifying the training step
        dataset: Tuple containing the training dataset
        model_shape: Tuple containing the shape of the model
        batch_size: Integer specifying the number of shots in a minibatch
        batch_placeholders: The placeholders created using
                            _create_batch_placeholders
        loss: The Tensor that gives the cost function value when evaluated
        train_op: The operation that performs one optimization step when
                  evaluated
        sess: A TensorFlow session object

    Returns:
        A float containing the training loss
    """

    feed_dict = _prepare_batch(step, dataset, model_shape, batch_size,
                               batch_placeholders)

    l, _ = sess.run([loss, train_op], feed_dict=feed_dict)

    return l


def _test_dev_step(step, dataset, model_shape, batch_size, batch_placeholders,
                   loss, sess, model=None, test_model=None):
    """Calculate the loss (cost function value) on one development minibatch.

    Args:
        step: Integer specifying the minibatch index
        dataset: Tuple containing the development dataset
        model_shape: Tuple containing the shape of the model
        batch_size: Integer specifying the number of shots in a minibatch
        batch_placeholders: The placeholders created using
                            _create_batch_placeholders
        loss: The Tensor that gives the cost function value when evaluated
        sess: A TensorFlow session object
        model: The model tensor used in the FWI graph (so that we can
               temporarily replace it with test_model, if desired; optional)
        test_model: Array containing the model to compute the development
                    loss on (optional). If not specified, the current value
                    of the model in the session is used.

    Returns:
        A float containing the development loss for this minibatch
    """

    feed_dict = _prepare_batch(step, dataset, model_shape, batch_size,
                               batch_placeholders)
    if test_model is not None:
        feed_dict[model] = test_model

    l = sess.run(loss, feed_dict=feed_dict)

    return l


def _adjoint(model, dx, dt, source_wavefields, modeled_receivers,
             batch_true_receivers, batch_receivers_as_sources_x, propagator):
    """Use the adjoint-state method to calculate the gradient of the cost
    function with respect to the wave speed model.

    Args:
        model: Tensor containing the wave speed model
        dx: Float specifying grid cell spacing
        dt: Float specifying time between data samples
        source_wavefields: Tensor [num_time_steps, batch_size, :] containing
                           the forward propagated source wavefields
        modeled_receivers: Tensor [num_time_steps, batch_size,
                                   num_receivers_per_shot] containing the
                           receiver data extracted from the source wavefields
        batch_true_receivers: Tensor [num_time_steps, batch_size,
                                      num_receivers_per_shot] containing the
                              true receiver data
        batch_receivers_as_sources_x: Tensor [batch_size,
                                              num_receivers_per_shot, ndim + 1]
                                      containing the receiver coordinates in
                                      the format used for sources
        propagator: A propagator function (forward1d/forward2d)

    Returns:
        A Tensor containing the gradient of the cost function value with
        respect to the model
    """
    residual = modeled_receivers - batch_true_receivers
    data_wavefields = propagator(model, residual[::-1],
                                 batch_receivers_as_sources_x,
                                 dx, dt)
    source_wavefields = tf.reshape(source_wavefields,
                                   tf.shape(data_wavefields))
    source_wavefields = (source_wavefields[:-2]
                         - 2 * source_wavefields[1:-1]
                         + source_wavefields[2:]) / dt**2
    gradient = tf.reduce_sum(source_wavefields * data_wavefields[0:-2][::-1],
                             axis=0) * 2 * dx * dt / model**3

    # As the cost function used is mean squared error, we need to sum
    # over shots and divide by the number of samples, which is the total
    # number of receivers
    tot_num_receivers = tf.reduce_prod(tf.shape(batch_true_receivers)[1:3])
    tot_num_receivers = tf.to_float(tot_num_receivers)
    gradient = tf.reduce_sum(gradient, axis=0) / tot_num_receivers

    return gradient


def _entire_dataset_loss_and_gradient(x, model, train_dataset,
                                      dev_dataset,
                                      batch_size,
                                      batch_placeholders,
                                      gradient, loss,
                                      sess, model_shape, loss_file=None):
    """Compute the loss and gradient using the entire dataset instead of a
    minibatch.

    This is designed to work with SciPy's optimizers, allowing me to apply
    L-BFGS-B when the loss and gradient are calculating using the entire
    dataset.

    Args:
        x: A 1D Numpy array containing the model to evaluate
        model: The model tensor used in the FWI graph (so that we can
               temporarily replace it with x)
        train_dataset: A tuple containing the training dataset
        dev_dataset: A tuple containing the development dataset
        batch_size: An integer specifying the number of shots to process
                    simultaneously (should be a divisor of the number of shots)
        batch_placeholders: The placeholders created using
                            _create_batch_placeholders
        gradient: Tensor that gives the gradient when evaluated
        loss: The Tensor that gives the cost function value when evaluated
        sess: A TensorFlow session object
        model_shape: A tuple containing the shape of the model
        loss_file: A file handle to write the training and development loss
                   values to (optional)

    Returns:
        total_loss: Float specifying the mean loss using the entire training
                    dataset
        total_gradient: 64-bit float (as required by SciPy) 1D array containing
                        the mean gradient calculated using the entire training
                        dataset
    """
    x = x.reshape(model_shape)
    num_shots = int(train_dataset[0].shape[1])
    num_batches = num_shots // batch_size

    total_loss = np.float32(0.0)
    total_gradient = np.zeros(model_shape, np.float32)
    for batch_idx in range(num_batches):
        feed_dict = _prepare_batch(batch_idx, train_dataset, model_shape,
                                   batch_size,
                                   batch_placeholders)
        feed_dict[model] = x

        tmp_loss, tmp_grad = sess.run([loss, gradient], feed_dict=feed_dict)
        total_loss += tmp_loss / num_batches
        total_gradient += tmp_grad[0][0] / num_batches

    dev_loss = _get_dev_loss(model_shape, dev_dataset, batch_placeholders,
                             loss, sess, model=model, test_model=x)

    if loss_file is not None:
        loss_file.write('{}, {}\n'.format(total_loss, dev_loss))

    return total_loss, np.float64(total_gradient.ravel())


==> anc/seismic_dnn/gen_data.py <==
import tensorflow as tf
import numpy as np
from fwi import (_create_batch_placeholders, _extract_receivers,
                 _prepare_batch)

def gen_data(model, dx, dt, sources, sources_x, receivers_x, propagator,
             batch_size=1):
    """Generate synthetic receiver data.

    Args:
        model: A Numpy array containing the wave speed model to use
        dx: A float specifying the cell spacing
        dt: A float specifying the time step interval
        sources: A 3D array [num_time_steps, num_shots, num_sources_per_shot]
                 containing source waveforms
        sources_x: A 3D array [num_shots, num_sources_per_shot, :] containing
                   the source coordinates
        receivers_x: A 3D array [num_shots, num_receivers_per_shot, :]
                     containing the receiver coordinates
        propagator: An wave propagator function (forward1d/forward2d)
        batch_size: The number of shots to process simultaneously (optional)

    Returns:
        A 3D array [num_time_steps, num_shots, num_receivers_per_shot]
        containing the recorded receiver data
    """

    ndim = int(model.ndim)
    num_time_steps = int(sources.shape[0])
    num_shots = int(sources.shape[1])
    num_sources_per_shot = int(sources.shape[2])
    num_receivers_per_shot = int(receivers_x.shape[1])

    assert num_shots % batch_size == 0
    num_batches = num_shots // batch_size

    model = tf.constant(model)

    receivers = np.zeros([num_time_steps, num_shots, num_receivers_per_shot],
                         np.float32)

    dataset = sources, sources_x, receivers, receivers_x

    batch_placeholders = _create_batch_placeholders(ndim,
                                                    num_time_steps,
                                                    num_sources_per_shot,
                                                    num_receivers_per_shot)

    out_wavefields = propagator(model, batch_placeholders['sources'],
                                batch_placeholders['sources_x'], dx, dt)

    out_receivers = _extract_receivers(out_wavefields,
                                       batch_placeholders['receivers_x'],
                                       num_receivers_per_shot)

    sess = tf.Session()
    sess.run(tf.global_variables_initializer())

    for batch_idx in range(num_batches):

        feed_dict = _prepare_batch(batch_idx, dataset, model.shape, batch_size,
                                   batch_placeholders)

        batch_start = batch_idx * batch_size
        batch_end = batch_start + batch_size

        receivers[:, batch_start : batch_end, :] = \
                sess.run(out_receivers, feed_dict=feed_dict)

    return receivers


==> anc/seismic_dnn/interpvel.py <==
from sys import argv
import numpy as np
from scipy import interpolate

def interpvel():
    """Interpolate the SEAM model onto a coarse grid with and write the result
    to a file.

    Command-line arguments:
        1. Path to input SEAM model
        2. Path to output interpolated model
        3. Number of x cells in input model
        4. Number of depth cells in input model
        5. X cell spacing in input model
        6. Depth cell spacing in input model
        7. X cell spacing in interpolated model
        8. Depth cell spacing in interpolated model
    """
    filebinary = argv[1]
    fileinterp = argv[2]
    n1old = int(argv[3])
    n2old = int(argv[4])
    d1old = float(argv[5])
    d2old = float(argv[6])
    d1new = float(argv[7])
    d2new = float(argv[8])

    print(filebinary, fileinterp, n1old, n2old, d1old, d2old, d1new, d2new)

    # Load data
    array = np.fromfile(filebinary, dtype=np.float32).reshape([n1old, n2old])
    print('n1old', n1old, 'n2', n2old)

    # Interpolate
    xold = np.arange(0, n1old*d1old, d1old)
    zold = np.arange(0, n2old*d2old, d2old)
    print('z', zold.shape, 'x', xold.shape, 'a', array.shape)
    f = interpolate.interp2d(zold, xold, array, kind='quintic')

    xnew = np.arange(0, n1old*d1old, d1new)
    znew = np.arange(0, n2old*d2old, d2new)

    print(znew.shape, xnew.shape)

    new_array = f(znew, xnew).astype(np.float32)
    print(new_array.shape)

    new_array.tofile(fileinterp)

if __name__ == '__main__':
    interpvel()


==> anc/seismic_dnn/make_adam_vs_lbfgs_figure.py <==
import sys
import csv
import tensorflow as tf
import numpy as np
import matplotlib
matplotlib.use('Agg')
from matplotlib import gridspec
import matplotlib.pyplot as plt
from fwi import (Fwi, shuffle_shots, extract_datasets, _get_dev_loss)
from setup_seam import setup_seam

def make_adam_vs_lbfgs_figure():
    """Create and plot data comparing the Adam and L-BFGS-B optimizers.
    """
    np.random.seed(0)

    model_true, model_init, dx, dt, train_dataset, dev_dataset, propagator = \
            _prepare_datasets()

    model_inv_adam, model_inv_sgd, model_inv_lbfgs, \
            adam_evals, dev_loss_adam, \
            sgd_evals, dev_loss_sgd, \
            lbfgs_evals, dev_loss_lbfgs = _make_figure_data(model_init,
                                                            dx, dt,
                                                            train_dataset,
                                                            dev_dataset,
                                                            propagator)

    _save_figure_data(model_inv_adam, model_inv_sgd, model_inv_lbfgs,
                      adam_evals, dev_loss_adam,
                      sgd_evals, dev_loss_sgd,
                      lbfgs_evals, dev_loss_lbfgs)

    _make_plots(model_inv_adam, model_inv_sgd, model_inv_lbfgs,
                adam_evals, dev_loss_adam,
                sgd_evals, dev_loss_sgd,
                lbfgs_evals, dev_loss_lbfgs,
                model_true, model_init, dx)


def _prepare_datasets():
    """Load the initial model, datasets, and other relevant values."""
    seam_model_path = sys.argv[1]
    seam = setup_seam(seam_model_path)
    model_true = seam['model_true']
    model_init = seam['model_init']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    sources_x = seam['sources_x']
    receivers_x = seam['receivers_x']
    propagator = seam['propagator']
    num_train_shots = seam['num_train_shots']

    seam_data_path = sys.argv[2]
    receivers = np.load(seam_data_path)

    dataset = sources, sources_x, receivers, receivers_x

    dataset = shuffle_shots(dataset)
    train_dataset, dev_dataset = extract_datasets(dataset, num_train_shots)

    return (model_true, model_init, dx, dt, train_dataset, dev_dataset,
            propagator)


def _make_figure_data(model_init, dx, dt, train_dataset, dev_dataset,
                      propagator):
    """Run optimization using the Adam optimizer (with the best hyperparameters
    found from make_hyperparameter_selection_figure) and L-BFGS-B (from
    Scipy).

    Returns:
        model_inv_adam: The final Adam model
        model_inv_sgd: The final SGD model
        model_inv_lbfgs: The final L-BFGS-B model
        adam_evals: A list containing the number of shots that have been
                    evaluated (forward and backward propagated to calculate
                    gradient) corresponding to dev_loss_adam
        dev_loss_adam: A list containing the cost function value after the
                       number of shot evaluations in the corresponding list
                       entry in adam_evals, when using Adam
        sgd_evals: Same as adam_evals, but for SGD
        dev_loss_sgd: Same as dev_loss_adam, but for SGD
        lbfgs_evals: Same as adam_evals, but for L-BFGS-B
        dev_loss_lbfgs: Same as dev_loss_adam, but for L-BFGS-B
    """
    num_epochs = 5 # only use 5 passes through the whole dataset
    num_train_shots = train_dataset[0].shape[1]

    # Adam
    optimizer = tf.train.AdamOptimizer(45.4)
    batch_size = 2
    num_batches_in_one_epoch = num_train_shots // batch_size
    num_steps = num_epochs * num_batches_in_one_epoch
    fwi = Fwi(model_init, dx, dt, train_dataset, dev_dataset, propagator,
              optimizer=optimizer,
              batch_size=batch_size)
    model_inv_adam, loss_adam = fwi.train(num_steps, 1)

    # Stochastic Gradient Descent
    tf.reset_default_graph()
    optimizer = tf.train.GradientDescentOptimizer(733.35)
    batch_size = 5
    num_batches_in_one_epoch = num_train_shots // batch_size
    num_steps = num_epochs * num_batches_in_one_epoch
    fwi = Fwi(model_init, dx, dt, train_dataset, dev_dataset, propagator,
              optimizer=optimizer,
              batch_size=batch_size)
    model_inv_sgd, loss_sgd = fwi.train(num_steps, 1)

    # L-BFGS-B
    # I limit the maximum number of epochs to 'num_epochs + 10' (+10 to account
    # for the equivalent of 10 passes through the data that I used to
    # choose the Adam hyperparameters). Note, however, that it actually
    # evaluates the function more than "maxfun" times, presumably as it
    # evaluates more than once per iteration and only checks this limit
    # before starting a new iteration.
    tf.reset_default_graph()
    batch_size = 5 # Only affects computational performance, not result
    loss_file = 'lbfgs_loss.txt' # temporary file to write loss values to
    fwi = Fwi(model_init, dx, dt, train_dataset, dev_dataset, propagator,
              batch_size=batch_size, save_gradient=True)
    res = fwi.train_lbfgs({'maxfun': num_epochs + 10, 'gtol': 1e-20},
                          loss_file=loss_file)
    model_inv_lbfgs = res.x.reshape(model_init.shape)

    # Open loss_file and read the loss values into an array
    loss_lbfgs = []
    with open(loss_file, newline='') as csvfile:
        lossreader = csv.reader(csvfile)
        for row in lossreader:
            loss_lbfgs.append(row)

    # Need to calculate the L-BFGS-B dev loss one more time to get the value
    # for the final model (unlike Adam, the dev loss for L-BFGS-B is
    # calculated before the model is updated)
    dev_loss = _get_dev_loss(model_inv_lbfgs.shape, dev_dataset,
                             fwi.batch_placeholders,
                             fwi.loss, fwi.sess, model=fwi.model,
                             test_model=model_inv_lbfgs)
    loss_lbfgs.append([0, dev_loss])
    loss_lbfgs = np.array(loss_lbfgs, np.float32)

    # We use the [:, 1] entries, as [:, 0] correspond to training losses, but
    # we want development dataset losses
    dev_loss_adam = np.array(loss_adam)[1][:, 1]
    dev_loss_sgd = np.array(loss_sgd)[1][:, 1]
    # Since dev_loss for Adam/SGD is calculated after updating the model, I copy
    # the first value (for 0 shot evaluation) from the L-BFGS-B results.
    # This is also the reason for the "+ 1" in the line after.
    dev_loss_adam = np.insert(dev_loss_adam, 0, loss_lbfgs[0, 1])
    dev_loss_sgd = np.insert(dev_loss_sgd, 0, loss_lbfgs[0, 1])
    adam_evals = batch_size * np.arange(num_steps + 1)
    sgd_evals = batch_size * np.arange(num_steps + 1)

    dev_loss_lbfgs = np.array(loss_lbfgs)[:, 1].astype(np.float)
    lbfgs_evals = num_train_shots * np.arange(len(dev_loss_lbfgs))

    return (model_inv_adam, model_inv_sgd, model_inv_lbfgs,
            adam_evals, dev_loss_adam,
            sgd_evals, dev_loss_sgd,
            lbfgs_evals, dev_loss_lbfgs)


def _save_figure_data(model_inv_adam, model_inv_sgd, model_inv_lbfgs,
                      adam_evals, dev_loss_adam,
                      sgd_evals, dev_loss_sgd,
                      lbfgs_evals, dev_loss_lbfgs):
    """Save the data that is needed to generate the plots so that they can be
    recreated without running the computations again, if necessary.
    """
    np.save('adam_vs_lbfgs_model_inv_adam', model_inv_adam)
    np.save('adam_vs_lbfgs_model_inv_sgd', model_inv_sgd)
    np.save('adam_vs_lbfgs_model_inv_lbfgs', model_inv_lbfgs)
    np.save('adam_vs_lbfgs_adam_evals', adam_evals)
    np.save('adam_vs_lbfgs_dev_loss_adam', dev_loss_adam)
    np.save('adam_vs_lbfgs_sgd_evals', sgd_evals)
    np.save('adam_vs_lbfgs_dev_loss_sgd', dev_loss_sgd)
    np.save('adam_vs_lbfgs_lbfgs_evals', lbfgs_evals)
    np.save('adam_vs_lbfgs_dev_loss_lbfgs', dev_loss_lbfgs)


def _make_plots(model_inv_adam, model_inv_sgd, model_inv_lbfgs,
                adam_evals, dev_loss_adam,
                sgd_evals, dev_loss_sgd,
                lbfgs_evals, dev_loss_lbfgs,
                model_true, model_init, dx):
    """Create plots of the cost function value vs. number of shot evaluations
    for Adam and L-BFGS-B, and of a comparison between the true and initial
    models and the final models produced by Adam and SGD, and save both
    as EPS files.
    """
    # Loss plot
    _, _ = plt.subplots(figsize=(5.4, 3.3))
    plt.style.use('grayscale')
    plt.rc({'font.size': 8})
    plt.plot(lbfgs_evals, dev_loss_lbfgs, '.--', label='L-BFGS-B')
    plt.plot(sgd_evals, dev_loss_sgd, 'o:', label='SGD')
    plt.plot(adam_evals, dev_loss_adam, '.-', label='Adam')
    plt.xlabel('Number of shot evaluations')
    plt.ylabel('Loss')
    plt.legend(loc=7)
    plt.title('Adam converges faster')
    plt.tight_layout(pad=0)
    plt.savefig('adam_vs_lbfgs_loss.eps')

    # Model plots
    fig = plt.figure(figsize=(5.4, 4.85))
    plt.style.use('grayscale')
    plt.rc({'font.size': 8})
    extent = [0, model_true.shape[1]*dx/1e3, model_true.shape[0]*dx/1e3, 0]
    aspect = 'equal'
    vmin = 1490/1e3
    vmax = 4480/1e3
    gs1 = gridspec.GridSpec(3, 2, width_ratios=[1, 1],
                            height_ratios=[1, 1, 0.075])
    ax = []
    ax.append(plt.subplot(gs1[0]))
    ax.append(plt.subplot(gs1[1]))
    ax.append(plt.subplot(gs1[2]))
    ax.append(plt.subplot(gs1[3]))
    im = ax[0].imshow(model_true/1e3, extent=extent, aspect=aspect,
                      vmin=vmin, vmax=vmax)
    ax[0].set_title('True')
    ax[0].set_ylabel('Depth (km)')
    plt.setp(ax[0].get_xticklabels(), visible=False)
    ax[1].imshow(model_init/1e3, extent=extent, aspect=aspect,
                 vmin=vmin, vmax=vmax)
    ax[1].set_title('Initial')
    plt.setp(ax[1].get_xticklabels(), visible=False)
    plt.setp(ax[1].get_yticklabels(), visible=False)
    ax[2].imshow(model_inv_adam/1e3, extent=extent, aspect=aspect,
                 vmin=vmin, vmax=vmax)
    ax[2].set_title('Adam')
    ax[2].set_xlabel('x (km)')
    ax[2].set_ylabel('Depth (km)')
    ax[3].imshow(model_inv_sgd/1e3, extent=extent, aspect=aspect,
                 vmin=vmin, vmax=vmax)
    ax[3].set_title('SGD')
    plt.setp(ax[3].get_yticklabels(), visible=False)
    ax[3].set_xlabel('x (km)')
    cax = plt.subplot(gs1[-2:])
    cbar = plt.colorbar(im, cax=cax, orientation='horizontal')
    cbar.set_label('Wave speed (km/s)')
    plt.tight_layout(pad=0.1, h_pad=0.6, w_pad=0.5, rect=[0, 0, 1, 0.98])
    plt.savefig('adam_vs_lbfgs_models.eps')


if __name__ == '__main__':
    make_adam_vs_lbfgs_figure()


==> anc/seismic_dnn/make_gradients_figure.py <==
import tensorflow as tf
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as pltticker
from gen_data import gen_data
from wavelets import ricker
from forward1d import forward1d
from fwi import (Fwi, _prepare_batch)

def make_gradients_figure():
    """Create and plot data comparing the gradient of the cost function
    with respect to the wave speed for a 1D model obtained using automatic
    differentiation, the adjoint-state method, and finite differences.
    """
    np.random.seed(0)

    model_init, dx, dt, train_dataset, dev_dataset, propagator = \
            _prepare_datasets()

    loss_derivative, auto_gradient, adjoint_gradient, x = \
            _make_figure_data(model_init,
                              dx, dt,
                              train_dataset,
                              dev_dataset,
                              propagator)

    _save_figure_data(loss_derivative, auto_gradient, adjoint_gradient, x)

    _make_plots(loss_derivative, auto_gradient, adjoint_gradient, x)


def _prepare_datasets():
    """Create the models, datasets, and other values needed."""
    nx = 50
    v0 = 1500
    dx = 5
    dt = 0.0001
    nt = int(3 * nx * dx / v0 / dt)

    model_true = ((np.random.random(nx)-0.5)*200 + v0).astype(np.float32)
    model_init = (model_true
                  + ((np.random.random(nx)-0.5)*50).astype(np.float32))

    sources = ricker(25, nt, dt, 0.05).reshape([-1, 1, 1])
    sources_x = np.ones([1, 1, 1], np.int)
    receivers_x = sources_x.copy()
    propagator = forward1d

    receivers = gen_data(model_true, dx, dt, sources, sources_x, receivers_x,
                         propagator)

    dataset = sources, sources_x, receivers, receivers_x
    train_dataset = dataset
    dev_dataset = None

    return model_init, dx, dt, train_dataset, dev_dataset, propagator


def _make_figure_data(model_init, dx, dt, train_dataset, dev_dataset,
                      propagator):
    """Calculate the gradient by the different means.

    Returns:
        The 1D gradients obtained by finite difference, automatic
        differentiation, and the adjoint-state method, as well as an array
        containing the depth coordinate of each point
    """
    # automatic differentiation
    tf.reset_default_graph()
    fwi0 = Fwi(model_init, dx, dt, train_dataset, dev_dataset,
               propagator, save_gradient=True)
    feed_dict = _prepare_batch(0, train_dataset, model_init.shape, 1,
                               fwi0.batch_placeholders)
    auto_gradient = fwi0.sess.run(fwi0.gradient, feed_dict=feed_dict)

    # adjoint gradient
    tf.reset_default_graph()
    fwi1 = Fwi(model_init, dx, dt, train_dataset, dev_dataset,
               propagator, autodiff=False)
    feed_dict = _prepare_batch(0, train_dataset, model_init.shape, 1,
                               fwi1.batch_placeholders)
    adjoint_gradient = fwi1.sess.run(fwi1.gradient, feed_dict=feed_dict)

    nx = len(model_init)
    x = np.arange(nx) * dx

    # finite difference
    loss_derivative = np.zeros(nx, np.float64)
    change_amp = 25
    for change_x in range(nx):
        new_loss = []
        for idx in range(2):
            tf.reset_default_graph()
            model_changed = model_init.copy()
            model_changed[change_x] += (-1)**idx * change_amp
            fwi2 = Fwi(model_changed, dx, dt, train_dataset, dev_dataset,
                       propagator)
            feed_dict = _prepare_batch(0, train_dataset, model_changed.shape,
                                       1, fwi2.batch_placeholders)
            new_loss.append(fwi2.sess.run(fwi2.loss, feed_dict=feed_dict))
        loss_derivative[change_x] = (new_loss[0] - new_loss[1])/(2*change_amp)

    return loss_derivative, auto_gradient[0][0], adjoint_gradient, x


def _save_figure_data(loss_derivative, auto_gradient, adjoint_gradient, x):
    """Save the data that is needed to generate the plots so that they can be
    recreated without running the computations again, if necessary.
    """
    np.save('gradients_loss_derivative', loss_derivative)
    np.save('gradients_auto_gradient', auto_gradient)
    np.save('gradients_adjoint_gradient', adjoint_gradient)
    np.save('gradients_x', x)


def _make_plots(loss_derivative, auto_gradient, adjoint_gradient, x):
    """Create a plot of the gradients vs. depth and save as an EPS file.
    """
    _, ax = plt.subplots(figsize=(5.4, 3.3))
    plt.rc({'font.size': 8})
    plt.plot(x, loss_derivative, '.-', label='finite diff.', color='k')
    plt.plot(x, auto_gradient, '-', label='automatic', color='k')
    plt.plot(x, adjoint_gradient, '--', label='adjoint', color='k')
    plt.xlabel('Depth (m)')
    plt.ylabel('Gradient')
    plt.title('Gradient calculation methods agree')
    plt.legend(ncol=3)
    loc = pltticker.MultipleLocator(base=0.0002)
    ax.set_ylim([-0.00021, 0.0002])
    ax.yaxis.set_major_locator(loc)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0, 0))
    plt.tight_layout(pad=0)
    plt.savefig('gradients.eps')


if __name__ == '__main__':
    make_gradients_figure()


==> anc/seismic_dnn/make_hyperparam_selection_figure.py <==
import sys
import tensorflow as tf
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as pltticker
from fwi import (Fwi, shuffle_shots, extract_datasets)
from setup_seam import setup_seam

def make_hyperparam_selection_figure():
    """Create and plot data comparing the final cost function value/loss
    when using different hyperparameters.
    """
    np.random.seed(0)

    model_init, dx, dt, train_dataset, dev_dataset, propagator = \
            _prepare_datasets()

    batch_sizes, learning_rates, losses = _make_figure_data(model_init,
                                                            dx, dt,
                                                            train_dataset,
                                                            dev_dataset,
                                                            propagator)

    _save_figure_data(batch_sizes, learning_rates, losses)

    _make_plots(batch_sizes, learning_rates, losses)


def _prepare_datasets():
    """Load the initial model, datasets, and other relevant values."""
    seam_model_path = sys.argv[1]
    seam = setup_seam(seam_model_path)
    model_init = seam['model_init']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    sources_x = seam['sources_x']
    receivers_x = seam['receivers_x']
    propagator = seam['propagator']
    num_train_shots = seam['num_train_shots']

    seam_data_path = sys.argv[2]
    receivers = np.load(seam_data_path)

    dataset = sources, sources_x, receivers, receivers_x

    dataset = shuffle_shots(dataset)
    train_dataset, dev_dataset = extract_datasets(dataset, num_train_shots)

    return model_init, dx, dt, train_dataset, dev_dataset, propagator


def _make_figure_data(model_init, dx, dt, train_dataset, dev_dataset,
                      propagator):
    """Run optimization for different hyperparameter combinations and record
    the final cost function values.

    Returns:
        batch_sizes: A list of the batch size used in each trial
        learning_rates: A list of the learning rate used in each trial
        losses: A list of the final cost function values obtained in each trial
    """
    num_trials = 20
    batch_sizes = np.random.randint(low=2, high=6, size=num_trials)
    learning_rates = np.round(10**(np.random.random(num_trials)*4), 2)

    num_train_shots = train_dataset[0].shape[1]

    losses = []
    for trial_idx in range(num_trials):
        tf.reset_default_graph()
        num_steps = (num_train_shots // 2) // batch_sizes[trial_idx]
        optimizer = tf.train.AdamOptimizer(learning_rates[trial_idx])
        print(trial_idx, batch_sizes[trial_idx], learning_rates[trial_idx],
              num_steps)
        fwi = Fwi(model_init, dx, dt, train_dataset, dev_dataset, propagator,
                  optimizer=optimizer,
                  batch_size=batch_sizes[trial_idx])
        _, loss = fwi.train(num_steps, print_interval=num_steps - 1)
        losses.append(loss[1][-1][1])

    return batch_sizes, learning_rates, losses


def _save_figure_data(batch_sizes, learning_rates, losses):
    """Save the data that is needed to generate the plots so that they can be
    recreated without running the computations again, if necessary.
    """
    np.save('hyperparam_selection_batch_sizes', batch_sizes)
    np.save('hyperparam_selection_learning_rates', learning_rates)
    np.save('hyperparam_selection_losses', losses)


def _make_plots(batch_sizes, learning_rates, losses):
    """Create a plot of the final cost function values and save as an EPS file.
    """
    _, ax = plt.subplots(figsize=(5.4, 3.3))
    plt.style.use('grayscale')
    plt.rc({'font.size': 8})
    plt.scatter(x=batch_sizes, y=learning_rates, c=losses, edgecolors='black',
                vmax=500)
    plt.colorbar(label='Final loss')
    plt.xlabel('Batch size')
    plt.ylabel('Learning rate')
    ax.xaxis.set_major_locator(pltticker.MaxNLocator(integer=True))
    plt.title('Best learning rate: 45.4, batch size: 2')
    plt.tight_layout(pad=0)
    plt.savefig('hyperparam_selection.eps')


if __name__ == '__main__':
    make_hyperparam_selection_figure()


==> anc/seismic_dnn/make_seam_data.py <==
import sys
import numpy as np
from setup_seam import setup_seam
from gen_data import gen_data

def make_seam_data():
    """Generate synthetic data from the chosen section of the SEAM model."""
    seam_model_path = sys.argv[1]
    seam = setup_seam(seam_model_path)
    model_true = seam['model_true']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    sources_x = seam['sources_x']
    receivers_x = seam['receivers_x']
    propagator = seam['propagator']

    receivers = gen_data(model_true, dx, dt, sources, sources_x, receivers_x,
                         propagator, batch_size=10)
    np.save('seam_data', receivers)

if __name__ == '__main__':
    make_seam_data()


==> anc/seismic_dnn/make_sgd_hyperparam_selection_figure.py <==
import sys
import tensorflow as tf
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as pltticker
from fwi import (Fwi, shuffle_shots, extract_datasets)
from setup_seam import setup_seam

def make_hyperparam_selection_figure():
    """Create and plot data comparing the final cost function value/loss
    when using different hyperparameters.
    """
    np.random.seed(0)

    model_init, dx, dt, train_dataset, dev_dataset, propagator = \
            _prepare_datasets()

    batch_sizes, learning_rates, losses = _make_figure_data(model_init,
                                                            dx, dt,
                                                            train_dataset,
                                                            dev_dataset,
                                                            propagator)

    _save_figure_data(batch_sizes, learning_rates, losses)

    _make_plots(batch_sizes, learning_rates, losses)


def _prepare_datasets():
    """Load the initial model, datasets, and other relevant values."""
    seam_model_path = sys.argv[1]
    seam = setup_seam(seam_model_path)
    model_init = seam['model_init']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    sources_x = seam['sources_x']
    receivers_x = seam['receivers_x']
    propagator = seam['propagator']
    num_train_shots = seam['num_train_shots']

    seam_data_path = sys.argv[2]
    receivers = np.load(seam_data_path)

    dataset = sources, sources_x, receivers, receivers_x

    dataset = shuffle_shots(dataset)
    train_dataset, dev_dataset = extract_datasets(dataset, num_train_shots)

    return model_init, dx, dt, train_dataset, dev_dataset, propagator


def _make_figure_data(model_init, dx, dt, train_dataset, dev_dataset,
                      propagator):
    """Run optimization for different hyperparameter combinations and record
    the final cost function values.

    Returns:
        batch_sizes: A list of the batch size used in each trial
        learning_rates: A list of the learning rate used in each trial
        losses: A list of the final cost function values obtained in each trial
    """
    num_trials = 20
    batch_sizes = np.random.randint(low=2, high=6, size=num_trials)
    learning_rates = np.round(10**(np.random.random(num_trials)*4), 2)

    num_train_shots = train_dataset[0].shape[1]

    losses = []
    for trial_idx in range(num_trials):
        tf.reset_default_graph()
        num_steps = (num_train_shots // 2) // batch_sizes[trial_idx]
        optimizer = tf.train.GradientDescentOptimizer(learning_rates[trial_idx])
        print(trial_idx, batch_sizes[trial_idx], learning_rates[trial_idx],
              num_steps)
        fwi = Fwi(model_init, dx, dt, train_dataset, dev_dataset, propagator,
                  optimizer=optimizer,
                  batch_size=batch_sizes[trial_idx])
        _, loss = fwi.train(num_steps, print_interval=num_steps - 1)
        losses.append(loss[1][-1][1])

    return batch_sizes, learning_rates, losses


def _save_figure_data(batch_sizes, learning_rates, losses):
    """Save the data that is needed to generate the plots so that they can be
    recreated without running the computations again, if necessary.
    """
    np.save('sgd_hyperparam_selection_batch_sizes', batch_sizes)
    np.save('sgd_hyperparam_selection_learning_rates', learning_rates)
    np.save('sgd_hyperparam_selection_losses', losses)


def _make_plots(batch_sizes, learning_rates, losses):
    """Create a plot of the final cost function values and save as an EPS file.
    """
    _, ax = plt.subplots(figsize=(5.4, 3.3))
    plt.style.use('grayscale')
    plt.rc({'font.size': 8})
    plt.scatter(x=batch_sizes, y=learning_rates, c=losses, edgecolors='black',
                vmax=500)
    plt.colorbar(label='Final loss')
    plt.xlabel('Batch size')
    plt.ylabel('Learning rate')
    ax.xaxis.set_major_locator(pltticker.MaxNLocator(integer=True))
    plt.title('Best learning rate: 45.4, batch size: 2')
    plt.tight_layout(pad=0)
    plt.savefig('sgd_hyperparam_selection.eps')


if __name__ == '__main__':
    make_hyperparam_selection_figure()


==> anc/seismic_dnn/requirements.txt <==
matplotlib==2.1.1
numpy==1.13.3
pytest==3.3.2
scipy==1.0.0
tensorflow==1.4.1


==> anc/seismic_dnn/rnn.asy <==
settings.prc=false;
settings.render=0;
size(390 pt, 0);

defaultpen(fontsize(12pt));
pen unitpen=linewidth(1.25);
pen currentunitpen=unitpen;
pen otherunitpen=unitpen+dashed;
pen arrowpen=linewidth(2);

real current_unit_right=1;
real current_unit_left=-current_unit_right;
real units_bottom=-1;
real units_top=1;
real unit_spacing=1.5;
real unit_width=current_unit_right-current_unit_left;
real next_unit_left=current_unit_right+unit_spacing;
real next_unit_right=next_unit_left+unit_width/2;
real previous_unit_right=-next_unit_left;
real previous_unit_left=-next_unit_right;
real arrow_margin=0.1;
real arrow_state_z=0;
real arrow_previous_x1=previous_unit_right+arrow_margin;
real arrow_previous_x2=current_unit_left-arrow_margin;
real arrow_next_x1=current_unit_right+arrow_margin;
real arrow_next_x2=next_unit_left-arrow_margin;
real arrow_inout_length=0.5;
real arrow_in_z2=units_bottom-arrow_margin;
real arrow_in_z1=arrow_in_z2-arrow_inout_length;
real arrow_out_z1=units_top+arrow_margin;
real arrow_out_z2=arrow_out_z1+arrow_inout_length;
real linespace=3.5;

// Units

// current unit

draw ((current_unit_left, units_bottom)
                -- (current_unit_left, units_top)
                -- (current_unit_right, units_top)
                -- (current_unit_right, units_bottom)
                -- cycle, p=currentunitpen);
label("$t$ unit", (0, 0));

// previous unit

draw ((previous_unit_left, units_top) -- (previous_unit_right, units_top)
                -- (previous_unit_right, units_bottom) -- 
                (previous_unit_left, units_bottom), p=otherunitpen);
label('$t-1$', (previous_unit_left, 0), (1, 0));

// next unit

draw ((next_unit_right, units_top)
                -- (next_unit_left, units_top)
                -- (next_unit_left, units_bottom)
                -- (next_unit_right, units_bottom), p=otherunitpen);
label('$t+1$', (next_unit_right, 0), (-1, 0));


// Arrows

// incoming state

path arrow_previous_path = (arrow_previous_x1, arrow_state_z) -- (arrow_previous_x2, arrow_state_z);
draw (arrow_previous_path, arrow=Arrow(3mm), p=arrowpen);
label("$u(x, t-1)$", arrow_previous_path, (0, 1.5+2*linespace));
label("$u(x, t-2)$", arrow_previous_path, (0, 1.5+1*linespace));
label("$\phi(x, t-1)$", arrow_previous_path, (0, 1.5));

// outgoing state

path arrow_next_path = (arrow_next_x1, arrow_state_z) -- (arrow_next_x2, arrow_state_z);
draw (arrow_next_path, arrow=Arrow(3mm), p=arrowpen);
label("$u(x, t)$", arrow_next_path, (0, 1.5+2*linespace));
label("$u(x, t-1)$", arrow_next_path, (0, 1.5+1*linespace));
label("$\phi(x, t)$", arrow_next_path, (0, 1.5));

// input

draw ((0, arrow_in_z1) -- (0, arrow_in_z2),
                arrow=Arrow(3mm), p=arrowpen, L=Label("$f(x, t)$",
                position=MidPoint, align=(2, 0)));

// output

draw ((0, arrow_out_z1) -- (0, arrow_out_z2),
                arrow=Arrow(3mm), p=arrowpen, L=Label("$u(x, t)$",
                position=MidPoint, align=(2, 0)));


==> anc/seismic_dnn/seismic_dnn.tex <==
\documentclass[12pt]{article}
\usepackage{graphicx}
\renewcommand{\topfraction}{0.9}
\renewcommand{\bottomfraction}{0.8}
\renewcommand{\floatpagefraction}{.8}
\renewcommand{\textfraction}{0.07}
\title{Seismic Full-Waveform Inversion Using Deep Learning Tools and Techniques}
\author{Alan Richardson (Ausar Geophysical)}
\begin{document}
\maketitle
\begin{abstract}
        I demonstrate that the conventional seismic full-waveform inversion algorithm can be constructed as a recurrent neural network and so implemented using deep learning software such as TensorFlow. Applying another deep learning concept, the Adam optimizer with minibatches of data, produces quicker convergence toward the true wave speed model on a 2D dataset than Stochastic Gradient Descent and than the L-BFGS-B optimizer with the cost function and gradient computed using the entire training dataset. I also show that the cost function gradient calculation using reverse-mode automatic differentiation is the same as that used in the adjoint state method.
\end{abstract}
\section{Introduction}
Deep learning is a method for training deep (many layer) neural networks (DNNs). It has recently attracted attention because of successful applications in several fields, including computer vision~\cite{lecun2015deep}. DNNs consist of multiple interconnected layers that each apply transformations to their inputs. When the output of a layer is fed back into the same layer as an input, it is said to be a recurrent neural network (RNN). Deep learning trains DNNs by inverting for the variables that parameterize the layer transformations. Reverse-mode automatic differentiation, including a backpropagation stage, is used to calculate the gradient of the chosen cost function with respect to the variables. The variables can then be iteratively updated so that the DNN produces the desired output.

Full-waveform inversion (FWI, \cite{virieux2017introduction}) is a method for deriving a model of subsurface properties such as wave speed from seismic data recorded on the surface. To achieve this, it performs nonlinear inversion iteratively, using the adjoint state method, including backpropagation, to determine the gradient \cite{plessix2006review}. The cost function is generally the sum of squares of the difference between the recorded data and data obtained by forward propagating a source wave through the current model.

There is clearly similarity between deep learning and FWI, but what is the benefit of combining them? Expressing an algorithm in the form of a DNN has the advantage of facilitating the use of deep learning software, such as TensorFlow~\cite{tensorflow2015-whitepaper}. These allow sophisticated implementations to be quickly developed. Once an algorithm is expressed using TensorFlow, for example, it can be executed on CPUs and GPUs, and run in parallel across a distributed memory computer cluster. Furthermore, it makes it easier to apply new ideas proposed in the active deep learning field to the algorithm, such as the Adam optimizer~\cite{kingma2014adam}.

My hypothesis is that the seismic algorithm FWI can be expressed using DNNs and so implemented using deep learning software, and that it may benefit from the deep learning practice of using minibatches of data with the Adam optimizer.

\section{Materials and Methods}
FWI requires a method for forwarding modeling -- numerically propagating a source wave through the model and recording the wavefield amplitude at receiver locations to create synthetic data. This allows the calculation of the cost function, the sum of the squared differences between this synthetic data and the true recorded data. FWI also requires a method for calculating the gradient of the cost function with respect to the wave speed model and any other model parameters used. This allows the model to be updated in a direction that reduces the cost function value, resulting, after multiple iterations, in a model that produces synthetic data that matches well with the true data.

I use TensorFlow for my implementation, but it should also be possible with other deep learning software.

In this section, I first describe the implementation of forward modeling of the wave equation using an RNN, and then discuss two approaches to calculating the gradient (automatic differentiation and the adjoint state method), followed by a description of the SEAM model that I use for experiments.

\subsection{Forwarding modeling}

Forward modeling can be implemented by repeatedly applying a sequence of arithmetic operations that correspond to one time step of a finite difference wave equation discretization. Sequences of arithmetic operations are directly representable using a neural network, where, in this case, the trainable variables are the subsurface model parameters such as wave speed. The network is therefore an RNN, and each repeating unit corresponds to one finite difference time step. For simplicity, I describe the 1D, constant density, acoustic (scalar wave equation) case. Extension to higher dimensions is straightforward. The implementation of more sophisticated wave equations is also, if numerical simulation of the chosen wave equation can be expressed using a sequence of operations permissible in neural networks.

In an RNN, the same operations are applied in each unit, but the data that these operations act upon changes. The data consist of state vectors, which are passed from one unit to the next and signify the current state of the system, and external inputs. In addition to passing state vectors to the next RNN unit, each unit also produces an output vector that is not passed on.

When using a second-order finite difference approximation in time, two adjacent time steps of the wavefield need to be stored simultaneously. To prevent unwanted reflections from the edges of the simulation domain, I use a perfectly matched layer (PML). This requires the storage of an additional auxiliary wavefield. The state vector of the RNN therefore consists of two time steps of the regular wavefield, which I refer to as $u(x, t)$ and $u(x, t-1)$, and one auxiliary wavefield, which I call $\phi(x, t)$. The external input to each time step is the source amplitude at that time step, $f(x, t)$, and the output is either the full wavefield at time step $t$, $u(x, t)$, or only the wavefield amplitude at the receiver locations. This forward modeling neural network, using the conventional RNN structure, is depicted in Figure \ref{fig:rnn}.

\begin{figure}
        \includegraphics{rnn.eps}
        \caption{Wave equation forward modeling using an RNN. Each unit applies the operations to propagate forward one time step, taking the state from the previous unit (the wavefield $\mathbf{u}$ at adjacent time steps and auxiliary wavefield $\mathbf{\phi}$) and the source amplitude $\mathbf{f}$ as inputs, and producing updated state vectors (advanced by one time step) and the wavefield $\mathbf{u}$ as outputs.}
        \label{fig:rnn}
\end{figure}

In my implementation, I use convolution with a finite difference kernel to implement the spatial derivatives in the wave equation simulation. The convolution operation is optimized in DNN software due to its popularity in computer vision applications.

As wavefield values are only required at the receiver locations to compute the cost function, it is possible to only use those values as the output from the RNN units instead of the whole wavefield $u(x, t)$. In my implementation I output the whole wavefield as it is useful for the adjoint state method gradient calculation.

\subsection{Automatic differentiation}
As all of the operations needed to numerically simulate wave propagation are differentiable, automatic differentiation can be used to calculate the gradient of the cost function. It is thus only necessary to describe the forward modeling step of the algorithm and specify the cost function; the deep learning software then has sufficient information to calculate the gradient.

I derive the equations for automatic differentiation of the FWI cost function in Appendix~\ref{app:derivation}.

\subsection{Adjoint state method}
The traditional means of calculating the gradient in FWI is to use the adjoint state method. This involves backpropagating the difference between the forward modeled data and the recorded data, which can be achieved using the same forward modeling RNN described above. The equations of the adjoint state method and automatic differentiation are in fact the same, as I show in Appendix~\ref{app:derivation}. The difference is that I use the adjoint state method to refer to manually implementing the gradient computation rather than relying on the deep learning software's automatic differentiation.

Calculating the gradient of the cost function with respect to the wave speed is achieved using
\begin{equation}
        \frac{\partial J}{\partial \mathbf{c}} = \sum_{s=1}^{N_s} \sum_{t=1}^{N_t} -\frac{2}{\mathbf{c}^3}\frac{\partial^2 F\left(\mathbf{f}_{s, t}\right)}{\partial t^2}F^{-1}\left(2\mathbf{r}_{s, t}\right),
        \label{eqn:adjointstate}
\end{equation}
where $J$ is the cost function value, $\mathbf{c}$ is the wave speed model, $N_s$ and $N_t$ are the number of shots and time steps in the dataset, respectively, $\mathbf{f}_{s, t}$ contains the source amplitudes for shot $s$ as a function of time $t$, $\mathbf{r}_{s, t}$ is the difference between the synthetic and real receiver data for shot $s$ as a function of time $t$, and $F(\mathbf{g}_t)$ and $F^{-1}(\mathbf{g}_t)$ are wave propagators of the source amplitude $\mathbf{g}_t$ forward and backward in time, respectively. As $F\left(\mathbf{f}_{s, t}\right)$ is $u(x, t)$, the output from the forward modeling RNN, and $F^{-1}\left(2\mathbf{r}_{s, t}\right)$ uses the same forward modeling RNN but runs it backward in time and uses $2\mathbf{r}_{s, t}$ as the source term, we already have the necessary ingredients to implement the adjoint state method.

\subsection{SEAM dataset}
Some of the experiments that I describe in the results section use a model derived from the SEAM Phase I model~\cite{fehler2011seam}. I use a 2D section of the Vp model extracted from the 23900 m North line, covering from 7000 m to 16000 m in the horizontal direction and from 750 m to 6500 m in the depth direction. The extracted model is interpolated onto a grid with 100 m cell spacing. The dataset contains shots forward modeled on this model, using a 1 Hz Ricker wavelet as the source with a source and receiver spacing of one grid cell along the top surface.

In deep learning it is common to reserve part of the data as a ``development'' or ``validation'' dataset. This allows hyperparameters to be tuned with reduced risk of overfitting. In hyperparameter selection, models are trained using the ``training'' dataset (the remainder of the data, sometimes after also extracting a ``test'' dataset for final model testing) with various hyperparameter choices. The cost function values of the resulting trained models using the development dataset are used to select between the hyperparameter configurations, and, because this dataset was not used in training, we have greater confidence that this hyperparameter configuration will also result in a small cost function value on data not included in the training set; it generalizes well by not overfitting the data.

I reserve ten randomly selected shots for the development dataset, leaving the remaining eighty shots for training. The training shots are also shuffled so that minibatches of data are more likely to be representative of the whole dataset.

\section{Results}

To compare FWI implemented using deep learning concepts with a more conventional approach, I compare the gradients calculated using automatic differentiation and the adjoint state method, and perform inversion using the Adam and Stochastic Gradient Descent (SGD) optimizers (with minibatches) and the L-BFGS-B optimizer (using the entire dataset to calculate the cost and gradient), where the hyperparameters for the Adam and SGD optimizers were chosen using the development dataset.

The code to reproduce these results is contained in the ancillary archive.

\subsection{Gradient comparison}
The gradient of the cost function with respect to the model parameters is needed to update the model. In deep learning applications it is typically calculated by using automatic differentiation included in most deep learning software. In contrast, FWI applications generally use the adjoint state method to calculate the gradients. It is also possible (but computationally expensive) to use the finite difference method. This involves perturbing the model at each point and forward modeling using this perturbed model to determine the effect the perturbation has on the cost function. To compare these approaches, I create a random 1D model as the true model, randomly perturb it to produce an initial model, and compute the cost function gradient.

In Figure \ref{fig:gradients} I compare the gradient at each point in the 1D model computed using these three approaches. As expected, the results are similar. The adjoint state method does appear to slightly overestimate the gradients, and both it and automatic differentiation differ from the finite difference results at the edges of the model. These errors are likely to be due to numerical inaccuracies, and both are sufficiently small that they are unlikely to have a significant effect on iterative optimization.
\begin{figure}
        \includegraphics{gradients.eps}
        \caption{The gradient of the cost function with respect to the 1D wave speed model, computed using three approaches. The results are similar.}
        \label{fig:gradients}
\end{figure}

\subsection{Using a development dataset for hyperparameter selection}

I wish to use minibatches of data with the Adam and SGD optimizers to perform training with my SEAM dataset. Two important hyperparameters are thus the batch size (the number of shots in each minibatch), and the learning rate (a number that controls the size of model updates). Randomly choosing twenty batch size and learning rate combinations, I train using each combination with approximately forty shots from the training dataset, and evaluate the cost function on the resulting models using the development dataset. The results for the Adam optimizer are plotted in Figure \ref{fig:hyperparam_selection}. It appears that for Adam, a learning rate between about 50 and 150 yields the lowest final cost function value. From these results, it is not possible to determine whether batch size has an effect. The lowest value results from a learning rate of 45.4 and a batch size of 2. The best combination for SGD is 733.35 and 5.

\begin{figure}
        \includegraphics{hyperparam_selection.eps}
        \caption{The cost function value (loss) on the development dataset after training using half of the training set with different combinations of batch size and learning rate hyperparameters using the Adam optimizer. Of the combinations considered, a learning rate of 45.4 and a batch size of 2 give the lowest loss.}
        \label{fig:hyperparam_selection}
\end{figure}

\subsection{Adam and SGD minibatch updates compared to L-BFGS-B}

Two particularly interesting techniques commonly used in deep learning are minibatches and the Adam optimizer~\cite{kingma2014adam}. Minibatches attempt to significantly reduce training time by updating the model after only computing the cost function and gradient on a small number of data samples. Computing the cost function and gradient using the entire dataset, a practice sometimes used in FWI, can ensure that each model update always reduces the cost function value, but this guarantee may not be worth the computational cost. The Adam optimizer uses concepts such as momentum to improve convergence and has been used successfully in many machine learning applications.

In this test I compare the Adam and SGD optimizers, using minibatches and the hyperparameters found in the previous section, with the L-BFGS-B optimizer~\cite{zhu1997algorithm}. For the latter, the cost and gradient are calculated using the entire dataset, and I constrain the range of inverted values to be between 1490 and 5000 m/s.

\begin{figure}
        \includegraphics{adam_vs_lbfgs_loss.eps}
        \caption{The cost function value (loss) on the development dataset declines more rapidly when using the Adam approach compared to SGD and L-BFGS-B. Adam is also more stable than SGD.}
        \label{fig:adam_vs_lbfgs_loss}
\end{figure}

Figure \ref{fig:adam_vs_lbfgs_loss} plots the cost function value calculated using the reserved development dataset on the current model of each optimizer as a function of the number of shot evaluations (calculations of the cost and gradient of one shot). It shows that Adam converges significantly more quickly than L-BFGS-B. Adam's convergence is also quicker and more stable than SGD. In fact, the cost function when using Adam becomes flat after approximately one pass through the training dataset. This means that even when the additional shot evaluations used to determine the hyperparameters for Adam are considered, it still converges more quickly than L-BFGS-B did in this experiment.

\begin{figure}
        \includegraphics{adam_vs_lbfgs_models.eps}
        \caption{The model produced by Adam is close to the true model, while SGD has only captured shallow features.}
        \label{fig:adam_vs_lbfgs_models}
\end{figure}

The final models produced by Adam and SGD after 400 shot evaluations (not including those used for hyperparameter selection), are shown in Figure \ref{fig:adam_vs_lbfgs_models}. As expected, given its low final cost function value, the model produced by Adam is quite similar to the true model: the sediment areas are mostly well matched, and parts of the high velocity salt body on the right of the model are approximately correct. Some shallow features, such as the top of the salt body and the sea floor, are visible in the SGD model, but deeper parts of the model are incorrect. The model produced by L-BFGS-B after 1200 shot evaluations is not shown as it has not changed significantly from the initial model. This is not surprising, as it has only evaluated 16 different models, while the Adam model was produced after evaluating 201 different models (not including the hyperparameter selection process).

\section{Discussion}
\paragraph{Automatic differentiation} There are several advantages of using automatic differentiation to calculate the gradient of the cost function with respect to model parameters. Foremost among these is that it greatly reduces development time as it avoids the need to manually implement and verify the adjoint state method. Another advantage is that it makes it easier to try new ideas, such as experimenting with other deep learning concepts like dropout~\cite{srivastava2014dropout}. The major disadvantage, however, is its high memory requirement, as it stores all of the wavefield time slices in memory. In FWI, the wavefield at the final time step can certainly be affected by interactions of the wavefield and the model during the initial time steps, and so backpropagation must occur over the entire sequence of time steps. It is not typical in deep learning applications to backpropagate through thousands of layers. As a result, automatic differentiation in deep learning software is not usually designed to efficiently handle such situations, and does not employ strategies common in FWI software to reduce memory requirements. These strategies include not saving the wavefield at every time step, applying lossy compression to the wavefield time slices that are stored, saving the wavefields to disk instead of keeping them in memory, and regenerating wavefields during backpropagation rather than storing them. Using the adjoint state method to compute the gradient instead of relying on automatic differentiation provides enough control, even when using deep learning software, to implement some of these strategies. This means that the adjoint state method, rather than automatic differentiation, is likely to be necessary when applying FWI to realistically sized models.

\paragraph{Adam} Instead of waiting to check every shot before updating the model, minibatch updates allow more rapid exploration of the model space. One of the main advantages of the Adam optimizer is its suitability for working with minibatches. Although it is possible to use minibatches with some more traditional optimizers, as in Stochastic Gradient Descent~\cite{diaz2011fast}, Adam's use of concepts such as momentum make it particularly well adapted to minibatches. Momentum not only helps to improve convergence by reducing the propensity of optimizers to struggle in narrow valleys of the cost function, but it also tackles the problem of small minibatches not being representative of the entire dataset by smoothing gradients over several minibatches. This is likely to be the cause of Adam's greater stability compared to SGD in the SEAM experiment. A further attraction of Adam is its wide availability in deep learning software. In contrast, TensorFlow does not provide an L-BFGS optimizer, and so I had to use L-BFGS-B from another software package, SciPy~\cite{scipy}. An advantage of L-BFGS algorithms is that they have few or no hyperparameters. Choosing hyperparameters for Adam and SGD required running many trial inversions. In this example, even when these trial inversions are included, Adam converges more quickly than L-BFGS-B, but this may not always be the case. A recently proposed modification of L-BFGS allows it to also be used with minibatches \cite{fabien2017stochastic}, which may make it more competitive with Adam.

\paragraph{Development datasets} Excluding part of the data from training for use as a development dataset is standard practice in deep learning, but is likely to face resistance in the FWI community. Part of the reason for the opposition is probably due to seismic datasets generally having fewer data samples than those used in deep learning applications, relative to the number of model parameters. The example of selecting the Adam and SGD hyperparameters demonstrates that the practice can result in fast convergence to a good model, but does not prove that a similar result could not have been achieved using the entire dataset. The necessity of a development dataset is more obvious when choosing regularization-related hyperparameters, as in that situation the risk of overfitting is clearer.

\paragraph{Other applications of deep learning to FWI} The deep learning approach to FWI I describe here is effectively the conventional FWI algorithm implemented using deep learning software and using several concepts popular in deep learning. There are other ways of applying deep learning techniques to seismic inversion that have less resemblance to traditional FWI. One of these is to use an approach more obviously inspired by computer vision applications, where the DNN is trained to transform seismic data into a model. With this approach, inversion only occurs during training. Once the network has been trained, it can be applied to datasets without performing wave propagation. Such a technique would be particularly useful for specific tasks such as salt body reconstruction \cite{lewis2017deep} and obtaining a low-wavenumber starting model for traditional FWI \cite{araya2018deep}.

\section{Conclusion}
The hypothesis that FWI can be implemented using an RNN with deep learning software has been verified. Automatic differentiation calculates gradients similar to those produced by the traditional adjoint state method approach, but as the implementation of it in deep learning software is typically not designed for RNNs as deep as those needed for FWI, the memory requirements are likely to be prohibitive for realistic applications. The hyperparameters that were found using a separate development dataset appear to have been good choices for inverting the example dataset. Combined with the Adam optimizer and the concept of minibatches, these resulted in significantly faster convergence than when using the L-BFGS-B optimizer with the cost and gradient calculated using the entire dataset, and even performed better than SGD.

\section{Acknowledgments}
I am grateful to Bram Willemsen for reviewing an earlier version of this article.

\bibliography{seismic_dnn}{}
\bibliographystyle{plain}
\appendix
\section{Derivation of automatic differentiation procedure}
\label{app:derivation}
In this appendix I derive the automatic differentiation procedure for calculating the gradient of the cost function with respect to the model parameters. For simplicity, I use the 1D scalar wave equation, ignore the non-reflecting PML regions, work in discretized space and time coordinates, and assume that the data consist of only one shot with one receiver.

Using sum of squared errors as the cost function,
\begin{equation}
        J = \sum_{t=1}^{N_t} (\mathbf{\delta_{x_r}}^T\mathbf{u}_t - d_t)^2,
\end{equation}
where $J$ is the scalar cost function value, $N_t$ is the number of time steps, $\mathbf{u}_t$ is a column vector containing the forward propagated wavefield at time step $t$, $\mathbf{\delta_{x_r}}$ is a column vector that is only non-zero at the location of the receiver (its purpose is to extract the wavefield amplitude at the receiver), and $d_t$ is a scalar containing the true receiver amplitude at time step $t$.

The cost function depends on the wave speed model implicitly through $\mathbf{u}_t$. When using a second-order accurate central finite difference scheme to approximate the second-order time derivative in the wave equation, the wavefield depends on the wave speed, $\mathbf{c}$, and the two previous time steps, $\mathbf{u}_{t-1}$, and $\mathbf{u}_{t-2}$,
\begin{equation}
        \mathbf{u}_t = \mathbf{c}^2 \Delta_t^2\left(\mathbf{D_x}^2\mathbf{u}_{t-1} - \mathbf{f}_{t-1}\right) + 2\mathbf{u}_{t-1} - \mathbf{u}_{t-2},
        \label{eqn:waveeqn}
\end{equation}
where $\Delta_t$ is the time step size, $\mathbf{D_x}^2$ is a symmetric, square matrix that applies the second spatial derivative, and $\mathbf{f}_{t-1}$ is a column vector containing the shot's source amplitude at time step $t-1$ as a function of space.

Reverse-mode automatic differentiation uses the chain rule to calculate the derivative of the cost function value with respect to variables as it proceeds backward through the computation graph. Because the intermediate variables, $\mathbf{u}_t$, have dependencies between themselves, it is important to note which variables are being held constant in the partial derivative notation. The gradient of the cost function with respect to one wavefield time step is
\begin{eqnarray}
        \nonumber\left.\frac{\partial J}{\partial \mathbf{u}_t}\right|_{\mathbf{c}} &=&
        \left.\frac{\partial J}{\partial \mathbf{u}_t}\right|_{\mathbf{c}, \mathbf{u_{t' \neq t}}}
        + \left.\frac{\partial J}{\partial \mathbf{u}_{t+1}}\right|_{\mathbf{c}}\left.\frac{\partial \mathbf{u}_{t+1}}{\partial \mathbf{u}_t}\right|_{\mathbf{c}, \mathbf{u_{t' \neq t, t+1}}}\\
        &&+ \left.\frac{\partial J}{\partial \mathbf{u}_{t+2}}\right|_{\mathbf{c}}\left.\frac{\partial \mathbf{u}_{t+2}}{\partial \mathbf{u}_t}\right|_{\mathbf{c}, \mathbf{u_{t' \neq t, t+2}}},
\end{eqnarray}
where $\left.\frac{\partial J}{\partial \mathbf{u}_t}\right|_{\mathbf{c}, \mathbf{u_{t' \neq t}}}$ indicates the row vector of partial derivatives of $J$ with respect to elements of $\mathbf{u}_t$, while the wave speed, $\mathbf{c}$, and the wavefields from other time steps, $\mathbf{u_{t' \neq t}}$, are held constant. Variables are only held constant for the partial derivative noted. The partial derivative vector $\left.\frac{\partial J}{\partial \mathbf{u}_{t+1}}\right|_{\mathbf{c}}$, for example, includes all changes to $J$ caused by changes in $\mathbf{u}_{t+1}$, including those due to dependencies of later wavefield time steps on $\mathbf{u}_{t+1}$.

In a similar way, automatic differentiation calculates the gradient of the cost function with respect to the wave speed by accumulating terms of the sum that can be evaluated using the chain rule as the method progresses backward through time steps,
\begin{equation}
        \frac{\partial J}{\partial \mathbf{c}} = \sum_{t=1}^{N_t} \left.\frac{\partial J}{\partial \mathbf{u}_t}\right|_\mathbf{c} \left.\frac{\partial\mathbf{u}_t}{\partial \mathbf{c}}\right|_{\mathbf{u_{t' \neq t}}}.
        \label{eqn:accum_djdc}
\end{equation}

As an example, if $N_t=4$, the steps to calculate the gradient of $J$ would be
\begin{equation}
        \left.\frac{\partial J}{\partial \mathbf{u}_4}\right|_{\mathbf{c}} =
        \left.\frac{\partial J}{\partial \mathbf{u}_4}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 4}}},
\end{equation}\begin{equation}
        \left.\frac{\partial J}{\partial \mathbf{u}_3}\right|_{\mathbf{c}} =
        \left.\frac{\partial J}{\partial \mathbf{u}_3}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 3}}}
        + \left.\frac{\partial J}{\partial \mathbf{u}_{4}}\right|_{\mathbf{c}}\left.\frac{\partial \mathbf{u}_{4}}{\partial \mathbf{u}_3}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 3, 4}}},
\end{equation}\begin{equation}
        \left.\frac{\partial J}{\partial \mathbf{u}_2}\right|_{\mathbf{c}} =
        \left.\frac{\partial J}{\partial \mathbf{u}_2}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 2}}}
        + \left.\frac{\partial J}{\partial \mathbf{u}_{3}}\right|_{\mathbf{c}}\left.\frac{\partial \mathbf{u}_{3}}{\partial \mathbf{u}_2}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 2, 3}}}
        + \left.\frac{\partial J}{\partial \mathbf{u}_{4}}\right|_{\mathbf{c}}\left.\frac{\partial \mathbf{u}_{4}}{\partial \mathbf{u}_2}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 2, 4}}},
\end{equation}\begin{equation}
        \left.\frac{\partial J}{\partial \mathbf{u}_1}\right|_{\mathbf{c}} =
        \left.\frac{\partial J}{\partial \mathbf{u}_1}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 1}}}
        + \left.\frac{\partial J}{\partial \mathbf{u}_{2}}\right|_{\mathbf{c}}\left.\frac{\partial \mathbf{u}_{2}}{\partial \mathbf{u}_1}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 1, 2}}}
        + \left.\frac{\partial J}{\partial \mathbf{u}_{3}}\right|_{\mathbf{c}}\left.\frac{\partial \mathbf{u}_{3}}{\partial \mathbf{u}_1}\right|_{\mathbf{c}, \mathbf{u_{t' \neq 1, 3}}},
\end{equation}
where after each step we calculate the term of Equation~\ref{eqn:accum_djdc} corresponding to the current time step.

Calculating the required partial derivatives, we obtain
\begin{equation}
        \left.\frac{\partial J}{\partial \mathbf{u}_t}\right|_{\mathbf{c}, \mathbf{u_{t' \neq t}}} = 2(\mathbf{\delta_{x_r}}^T\mathbf{u}_t - d_t)\mathbf{\delta_{x_r}}^T,
\end{equation}
\begin{equation}
        \left.\frac{\partial \mathbf{u}_{t+1}}{\partial \mathbf{u}_t}\right|_{\mathbf{c}, \mathbf{u_{t' \neq t, t+1}}} = \mathbf{c}^2 \Delta_t^2 \mathbf{D_x}^2 + 2,
\end{equation}
\begin{equation}
\left.\frac{\partial \mathbf{u}_{t+2}}{\partial \mathbf{u}_t}\right|_{\mathbf{c}, \mathbf{u_{t' \neq t, t+2}}} = -1,
\end{equation}
\begin{equation}
        \left.\frac{\partial\mathbf{u}_t}{\partial \mathbf{c}}\right|_{\mathbf{u_{t' \neq t}}} = 2 \mathbf{c} \Delta_t^2 \left( \mathbf{D_x}^2 \mathbf{u}_{t-1} - \mathbf{f}_{t-1}\right).
\end{equation}



Substituting into Equation \ref{eqn:accum_djdc}, we find
\begin{eqnarray}
        \nonumber\frac{\partial J}{\partial \mathbf{c}} &=& \sum_{t=1}^{N_t} \left(2(\mathbf{\delta_{x_r}}^T\mathbf{u}_t - d_t)\mathbf{\delta_{x_r}}^T
        + \left.\frac{\partial J}{\partial \mathbf{u}_{t+1}}\right|_{\mathbf{c}}(\mathbf{c}^2 \Delta_t^2 \mathbf{D_x}^2 + 2)
        - \left.\frac{\partial J}{\partial \mathbf{u}_{t+2}}\right|_{\mathbf{c}}\right) \\
        &&\times 2 \mathbf{c} \Delta_t^2 \left( \mathbf{D_x}^2 \mathbf{u}_{t-1} - \mathbf{f}_{t-1}\right)\\
        \nonumber &=& \sum_{t=1}^{N_t} \left(\mathbf{c}^2 \Delta_t^2 \left(\mathbf{D_x}^2\left.\frac{\partial J}{\partial \mathbf{u}_{t+1}}\right|_{\mathbf{c}} + \frac{2}{\mathbf{c}^2 \Delta_t^2} (\mathbf{\delta_{x_r}}^T\mathbf{u}_t - d_t)\mathbf{\delta_{x_r}}^T\right)\right.\\
        && + 2\left.\left.\frac{\partial J}{\partial \mathbf{u}_{t+1}}\right|_{\mathbf{c}}
        - \left.\frac{\partial J}{\partial \mathbf{u}_{t+2}}\right|_{\mathbf{c}}\right)
        2 \mathbf{c} \Delta_t^2 \left( \mathbf{D_x}^2 \mathbf{u}_{t-1} - \mathbf{f}_{t-1}\right)\\
        &=& \sum_{t=1}^{N_t} -F^{-1}\left(\frac{2}{\mathbf{c}^2 \Delta_t^2} (\mathbf{\delta_{x_r}}^T\mathbf{u}_t - d_t)\mathbf{\delta_{x_r}}^T\right)
        2 \mathbf{c} \Delta_t^2 \left( \mathbf{D_x}^2 \mathbf{u}_{t-1} - \mathbf{f}_{t-1}\right),
\end{eqnarray}
where $F^{-1}(\mathbf{g}_t)$ is wave propagation backward in time of the source amplitude $\mathbf{g}_t$. We also recognize that the wave equation can be used to express the factor on the right as the second time derivative of the forward propagated source wavefield (see Equation \ref{eqn:waveeqn}),
\begin{eqnarray}
        \frac{\partial J}{\partial \mathbf{c}} &=&\sum_{t=1}^{N_t}-F^{-1}\left(\frac{2}{\mathbf{c}^2 \Delta_t^2} (\mathbf{\delta_{x_r}}^T\mathbf{u}_t - d_t)\mathbf{\delta_{x_r}}^T\right)\frac{2\Delta_t^2}{\mathbf{c}}\frac{\partial^2\mathbf{u}_{t-1}}{\partial t^2}\\
        &=&\sum_{t=1}^{N_t}-F^{-1}\left(2 (\mathbf{\delta_{x_r}}^T\mathbf{u}_t - d_t)\mathbf{\delta_{x_r}}^T\right)\frac{2}{\mathbf{c}^3}\frac{\partial^2\mathbf{u}_{t-1}}{\partial t^2},
\end{eqnarray}
where I used the linearity of wave propagation to take factors out of the source amplitude of the left term. The result is the same equation that is used in the adjoint state method (Equation \ref{eqn:adjointstate}).
\end{document}


==> anc/seismic_dnn/setup_seam.py <==
import numpy as np
from wavelets import ricker
from forward2d import forward2d

def setup_seam(seam_model_path):
    """Prepare the SEAM models and dataset metadata.

    Args:
        seam_model_path: The path to the file containing the true SEAM model

    Returns:
        A dictionary containing SEAM-related arrays and properties
    """
    nx = 90
    nz = 58
    model_true = (np.fromfile(seam_model_path, dtype=np.float32)
                  .reshape([nx, nz]).T)

    dx = 100
    dt = 0.005
    num_sources = 90
    num_train_shots = 80
    dsrc = 1
    num_receivers = 90
    drec = 1
    nt = 12 // dt # 12 seconds
    sources = ricker(1, nt, dt, 1.0).reshape([-1, 1, 1])
    sources = np.tile(sources, [1, num_sources, 1])
    sources_x = np.zeros([num_sources, 1, 2], np.int)
    sources_x[:, 0, 0] = 0
    sources_x[:, 0, 1] = np.arange(0, num_sources*dsrc, dsrc)
    receivers_x = np.zeros([1, num_receivers, 2], np.int)
    receivers_x[0, :, 0] = 0
    receivers_x[0, :, 1] = np.arange(0, num_receivers*drec, drec)
    receivers_x = np.tile(receivers_x, [num_sources, 1, 1])
    propagator = forward2d

    # The initial guess model will start at 1490 m/s at the top (water speed)
    # and increase by 0.5m/s for each meter in depth
    v0 = 1490
    dvdz = 0.5
    model_init = np.arange(v0, v0+nz*dx*dvdz, dx*dvdz).astype(np.float32)
    model_init = np.tile(model_init.reshape([-1, 1]), [1, nx])

    return {'model_true': model_true,
            'model_init': model_init,
            'dx': dx,
            'dt': dt,
            'num_train_shots': num_train_shots,
            'sources': sources,
            'sources_x': sources_x,
            'receivers_x': receivers_x,
            'propagator': propagator}


==> anc/seismic_dnn/test_forward1d.py <==
import tensorflow as tf
import numpy as np
from wavelets import ricker
from forward1d import forward1d
from gen_data import gen_data

def green(x0, x1, dx, dt, t, v, v0, f):
    """Use the 1D Green's function to determine the wavefield at a given
    location and time due to the given source.
    """
    y = np.sum(f[:np.maximum(0, int((t - np.abs(x1-x0)/v)/dt))])*dt*dx*v0/2
    return y


def test_direct_1d(v=1500, freq=25, dx=5, dt=0.0001, nx=80):
    """Create a constant model, and the expected waveform at point,
    and compare with forward propagated wave.
    """
    model = v * np.ones([nx], dtype=np.float32)

    num_sources = 1
    num_receivers = 1

    nt = int(2*nx*dx/v/dt)
    sources = ricker(freq, nt, dt, 0.05).reshape([-1, 1, 1])
    sources = np.tile(sources, [1, num_sources, 1])
    sources_x = np.zeros([num_sources, 1, 1], np.int)
    sources_x[:, :, 0] = 1
    receivers_x = np.zeros([1, num_receivers, 1], np.int)
    receivers_x[:, :, 0] = nx-5
    receivers_x = np.tile(receivers_x, [num_sources, 1, 1])

    expected = np.array([green(sources_x[0, 0, 0]*dx, receivers_x[0, 0, 0]*dx,
                               dx, dt, t, v, v, sources.ravel())
                         for t in np.arange(nt)*dt])

    actual = gen_data(model, dx, dt, sources, sources_x, receivers_x,
                      forward1d)

    #return expected, actual.ravel()
    assert np.allclose(expected, actual.ravel(), atol=1)


def test_reflect_1d(nsteps=None, v0=1500, v1=2500, freq=25, dx=5, dt=0.0006,
                    nx=100):
    """Create a model with one reflector, and the expected wavefield at one
    time, and compare with the forward propagated wave."""
    tf.reset_default_graph()
    reflector_x = int(nx/2)
    model = np.ones(nx, dtype=np.float32) * v0
    model[reflector_x:] = v1
    if nsteps is None:
        nsteps = np.ceil(0.2/dt).astype(np.int)
    source_x = int(.35 * nx)
    sources = ricker(freq, nsteps, dt, 0.05).reshape([-1, 1, 1])
    # create a new source shifted by the time to the reflector
    time_shift = np.round((reflector_x-source_x)*dx / v0 / dt).astype(np.int)
    shifted_source = np.pad(sources.reshape(-1),
                            (time_shift, 0), 'constant')
    expected = np.zeros([nx], dtype=np.float32)
    # reflection and transmission coefficients
    r = (v1 - v0) / (v1 + v0)
    t = 1 + r

    # direct wave
    expected[:reflector_x] = np.array([green(x*dx, source_x*dx, dx, dt,
                                             (nsteps+1)*dt, v0, v0,
                                             sources)
                                       for x in range(reflector_x)])
    # reflected wave
    expected[:reflector_x] += r*np.array([green(x*dx, (reflector_x-1)*dx, dx,
                                                dt, (nsteps+1)*dt, v0, v0,
                                                shifted_source)
                                          for x in range(reflector_x)])
    # transmitted wave
    expected[reflector_x:] = t*np.array([green(x*dx, reflector_x*dx, dx, dt,
                                               (nsteps+1)*dt, v1, v0,
                                               shifted_source)
                                         for x in range(reflector_x, nx)])

    model = tf.constant(model)
    sources = tf.constant(sources)

    sources_x = np.zeros([1, 1, 2], np.int32)
    sources_x[:, :, 1] = source_x
    sources_x = tf.constant(sources_x)

    out_wavefields = forward1d(model, sources, sources_x, dx, dt)

    sess = tf.Session()

    actual = sess.run(out_wavefields[-1, :])
    #return expected, actual.ravel()
    assert np.allclose(expected, actual.ravel(), atol=2.5)


def test_scatter_1d(dx=5, dt=0.0001, v0=1500, dv=50):
    """Create a constant model with one point scatterer, and the expected
    waveform at a point in a manner than depends nonlinearly on the
    scattering amplitude, and in an approximate linearised manner on it,
    and compare both with the forward propagated wave.
    """
    tf.reset_default_graph()
    nx = 100
    scatter_x = 80
    model_const = np.ones(nx, np.float32) * v0
    model_scatter = model_const.copy()
    model_scatter[scatter_x] = v0 + dv
    nt = int((3 * scatter_x * dx / v0 + 0.1) / dt)
    propagator = forward1d
    sources_x = np.ones([1, 1, 1], np.int)
    receivers_x = sources_x.copy()
    sources = ricker(25, nt, dt, 0.05).reshape([-1, 1, 1])
    actual = gen_data(model_scatter, dx, dt, sources, sources_x, receivers_x,
                      propagator)[1:-1]

    scatterer_x = np.ones([1, 1, 1], np.int)
    scatterer_x[0, 0, 0] = scatter_x
    d_sc = gen_data(model_const, dx, dt, sources, sources_x, scatterer_x,
                    propagator)
    d2d_scdt2 = (d_sc[:-2] - 2*d_sc[1:-1] + d_sc[2:])/dt**2
    sc_d_sc_nonlinear = -d2d_scdt2 * (v0**2 / (v0 + dv)**2 - 1) / v0**2
    sc_d_sc_linear = d2d_scdt2 * 2 * dv / v0**3

    expected_nonlinear = gen_data(model_const, dx, dt, sc_d_sc_nonlinear,
                                  scatterer_x, receivers_x, propagator)

    expected_linear = gen_data(model_const, dx, dt, sc_d_sc_linear,
                               scatterer_x, receivers_x, propagator)

    #return expected_nonlinear.ravel(), expected_linear.ravel(), actual.ravel()
    # The "expected" waveforms do not include the direct wave, so only
    # compare the later half of the waveforms (which should only include
    # the scattered arrival).
    st = nt//2
    assert np.allclose(expected_nonlinear.ravel()[st:], actual.ravel()[st:],
                       atol=0.04)
    assert np.allclose(expected_linear.ravel()[st:], actual.ravel()[st:],
                       atol=0.04)


==> anc/seismic_dnn/test_forward2d.py <==
import numpy as np
import scipy.special
from wavelets import ricker
from forward2d import forward2d
from gen_data import gen_data

def green(x0, x1, dx, dt, v, f):
    """Use the 2D Green's function to determine the wavefield at a given
    location due to the given source.
    """
    nt = len(f)
    r = np.sqrt(np.sum((x1 - x0)**2))
    w = np.fft.rfftfreq(nt, dt)
    fw = np.fft.rfft(f)
    G = 1/4*1j*scipy.special.hankel1(0, -2*np.pi*w*r/v)
    G[0] = 0
    s = G * fw * dx**2
    return np.fft.irfft(s, nt)


def test_direct_2d(v=1500, freq=25, dx=5, dt=0.0001, nx=10,
                   nz=80):
    """Create a constant model, and the expected waveform at point,
    and compare with forward propagated wave.
    """
    model = v * np.ones([nz, nx], dtype=np.float32)

    num_sources = 1
    num_receivers = 1

    nt = int(2*nz*dx/v/dt)
    sources = ricker(freq, nt, dt, 0.05).reshape([-1, 1, 1])
    sources = np.tile(sources, [1, num_sources, 1])
    sources_x = np.zeros([num_sources, 1, 2], np.int)
    sources_x[:, :, 0] = 1
    sources_x[:, :, 1] = nx//2
    receivers_x = np.zeros([1, num_receivers, 2], np.int)
    receivers_x[:, :, 0] = nz-5
    receivers_x[:, :, 1] = nx//2
    receivers_x = np.tile(receivers_x, [num_sources, 1, 1])

    expected = green(sources_x[0, 0, :]*dx, receivers_x[0, 0, :]*dx, dx, dt, v,
                     sources.ravel())

    actual = gen_data(model, dx, dt, sources, sources_x, receivers_x,
                      forward2d)

    #return expected, actual.ravel()
    assert np.allclose(expected.ravel(), actual.ravel(), atol=0.04)


def test_direct_multi_2d(v=1500, freq=25, dx=5, dt=0.0001, nx=10,
                         nz=80):
    """Like previous test, but with multiple shots, sources and receivers.
    """
    np.random.seed(0)
    model = v * np.ones([nz, nx], dtype=np.float32)

    num_shots = 2
    num_sources_per_shot = 2
    num_receivers = 2

    nt = int(2*nz*dx/v/dt)
    sources = np.zeros([nt, num_shots, num_sources_per_shot], np.float32)
    for shotidx in range(num_shots):
        for sourceidx in range(num_sources_per_shot):
            rand_shift = 0.05 * np.random.random()
            sources[:, shotidx, sourceidx] = \
                    ricker(freq, nt, dt, 0.05 + rand_shift)
    sources_x = np.zeros([num_shots, num_sources_per_shot, 2], np.int)
    sources_x[:, :, 0] = np.random.randint(nz, size=sources_x[:, :, 0].shape)
    sources_x[:, :, 1] = np.random.randint(nx, size=sources_x[:, :, 1].shape)
    receivers_x = np.zeros([num_shots, num_receivers, 2], np.int)
    receivers_x[:, :, 0] = np.random.randint(nz,
                                             size=receivers_x[:, :, 0].shape)
    receivers_x[:, :, 1] = np.random.randint(nx,
                                             size=receivers_x[:, :, 1].shape)

    expected = np.zeros([nt, num_shots, num_receivers], np.float32)
    for shotidx in range(num_shots):
        for sourceidx in range(num_sources_per_shot):
            for recidx in range(num_receivers):
                expected[:, shotidx, recidx] += \
                        green(sources_x[shotidx, sourceidx, :]*dx,
                              receivers_x[shotidx, recidx, :]*dx,
                              dx, dt, v, sources[:, shotidx, sourceidx])

    actual = gen_data(model, dx, dt, sources, sources_x, receivers_x,
                      forward2d, batch_size=num_shots)

    #return expected, actual
    assert np.allclose(expected.ravel(), actual.ravel(), atol=0.055)


def test_scatter_2d(dx=5, dt=0.001, v0=1500, dv=50):
    """Create a constant model with one point scatterer, and the expected
    waveform at a point in a manner than depends nonlinearly on the
    scattering amplitude, and in an approximate linearised manner on it,
    and compare both with the forward propagated wave.
    """
    nz = 100
    nx = 20
    scatter_z = 80
    scatter_x = 10
    model_const = np.ones([nz, nx], np.float32) * v0
    model_scatter = model_const.copy()
    model_scatter[scatter_z, scatter_x] = v0 + dv
    nt = int((3 * scatter_z * dx / v0 + 0.1)/ dt)
    propagator = forward2d
    sources_x = np.ones([1, 1, 2], np.int)
    sources_x[0, 0, 1] = 10
    receivers_x = sources_x.copy()
    sources = ricker(25, nt, dt, 0.05).reshape([-1, 1, 1])
    actual = gen_data(model_scatter, dx, dt, sources, sources_x, receivers_x,
                      propagator)[1:-1]

    scatterer_x = np.ones([1, 1, 2], np.int)
    scatterer_x[0, 0, 0] = scatter_z
    scatterer_x[0, 0, 1] = scatter_x
    d_sc = gen_data(model_const, dx, dt, sources, sources_x, scatterer_x,
                    propagator)
    d2d_scdt2 = (d_sc[:-2] - 2*d_sc[1:-1] + d_sc[2:])/dt**2
    sc_d_sc_nonlinear = -d2d_scdt2 * (v0**2 / (v0 + dv)**2 - 1) / v0**2
    sc_d_sc_linear = d2d_scdt2 * 2 * dv / v0**3

    d_scattered_nonlinear = gen_data(model_const, dx, dt, sc_d_sc_nonlinear,
                                     scatterer_x, receivers_x, propagator)
    d_scattered_linear = gen_data(model_const, dx, dt, sc_d_sc_linear,
                                  scatterer_x, receivers_x, propagator)
    d_direct = gen_data(model_const, dx, dt, sources, sources_x, receivers_x,
                        propagator)[1:-1]

    expected_nonlinear = d_direct + d_scattered_nonlinear
    expected_linear = d_direct + d_scattered_linear

    #return expected_nonlinear.ravel(), expected_linear.ravel(), actual.ravel()
    # The "expected" waveforms do not include the direct wave, so only
    # compare the later half of the waveforms (which should only include
    # the scattered arrival).
    st = nt//2
    assert np.allclose(expected_nonlinear.ravel()[st:], actual.ravel()[st:],
                       atol=0.00015)
    assert np.allclose(expected_linear.ravel()[st:], actual.ravel()[st:],
                       atol=0.00015)


==> anc/seismic_dnn/test_fwi.py <==
"""Test fwi.py
"""
import tensorflow as tf
import numpy as np
from fwi import (Fwi, _prepare_batch, _entire_dataset_loss_and_gradient)
from wavelets import ricker
from gen_data import gen_data
from forward1d import forward1d
from forward2d import forward2d

def test_gradient_1d(dx=5, dt=0.0001):
    """Compare the gradient of the cost function w.r.t. the wave speed
    produced by automatic differentiation, the adjoint-state method, and
    finite differences, on a 1D model."""
    np.random.seed(0)
    tf.reset_default_graph()
    nx = 50
    model_true = ((np.random.random(nx)-0.5)*200 + 1500).astype(np.float32)
    model_init = model_true + ((np.random.random(nx)-0.5)*50).astype(np.float32)
    nt = int(3 * nx * dx / 1500 / dt)
    propagator = forward1d
    sources_x = np.ones([1, 1, 1], np.int)
    receivers_x = sources_x.copy()
    sources = ricker(25, nt, dt, 0.05).reshape([-1, 1, 1])
    receivers = gen_data(model_true, dx, dt, sources, sources_x, receivers_x,
                         propagator)
    dataset = sources, sources_x, receivers, receivers_x

    # automatic differentiation
    fwi0 = Fwi(model_init, dx, dt, dataset, None, propagator,
               save_gradient=True)
    feed_dict = _prepare_batch(0, dataset, model_init.shape, 1,
                               fwi0.batch_placeholders)
    auto_gradient = fwi0.sess.run(fwi0.gradient, feed_dict=feed_dict)

    # adjoint gradient
    tf.reset_default_graph()
    fwi1 = Fwi(model_init, dx, dt, dataset, None, propagator, autodiff=False)
    feed_dict = _prepare_batch(0, dataset, model_init.shape, 1,
                               fwi1.batch_placeholders)
    adjoint_gradient = fwi1.sess.run(fwi1.gradient, feed_dict=feed_dict)

    loss_derivative = np.zeros(nx, np.float64)
    change_amp = 20
    for change_x in range(nx):
        new_loss = []
        for idx in range(2):
            tf.reset_default_graph()
            model_changed = model_init.copy()
            model_changed[change_x] += (-1)**idx * change_amp
            fwi2 = Fwi(model_changed, dx, dt, dataset, None, propagator)
            feed_dict = _prepare_batch(0, dataset, model_changed.shape,
                                       1, fwi2.batch_placeholders)
            new_loss.append(fwi2.sess.run(fwi2.loss, feed_dict=feed_dict))
        loss_derivative[change_x] = (new_loss[0] - new_loss[1])/(2*change_amp)

    #return auto_gradient[0][0], adjoint_gradient, loss_derivative
    assert np.allclose(auto_gradient[0][0], loss_derivative, atol=0.00015)
    assert np.allclose(adjoint_gradient, loss_derivative, atol=0.00015)


def test_gradient_2d(dx=5, dt=0.0001):
    """Compare the gradient of the cost function w.r.t. the wave speed
    produced by automatic differentiation, the adjoint-state method, and
    finite differences, on a 2D model.

    To reduce the computational cost, the finite difference gradient is only
    calculated on a coarse grid.
    """
    np.random.seed(1)
    tf.reset_default_graph()
    nz = 21
    nx = 21
    sample_freq = 4 # grid cell interval between f.d. gradient computations
    model_true = ((np.random.random([nz, nx])-0.5)*200
                  + 1500).astype(np.float32)
    model_init = (model_true
                  + ((np.random.random([nz, nx])-0.5)*50).astype(np.float32))
    nt = int(3 * np.sqrt(nz**2 + nx**2) * dx / 1500 / dt)
    propagator = forward2d
    num_sources = 2
    num_receivers = nx-2
    sources_x = np.ones([num_sources, 1, 2], np.int)
    sources_x[0, 0, 1] = nx // 3
    sources_x[1, 0, 1] = 2 * nx // 3
    receivers_x = np.ones([1, num_receivers, 2], np.int)
    receivers_x[0, :, 1] = np.arange(1, nx-1)
    receivers_x = np.tile(receivers_x, [num_sources, 1, 1])
    sources = ricker(25, nt, dt, 0.05).reshape([-1, 1, 1])
    sources = np.tile(sources, [1, num_sources, 1])
    receivers = gen_data(model_true, dx, dt, sources, sources_x, receivers_x,
                         propagator)
    dataset = sources, sources_x, receivers, receivers_x
    batch_size = num_sources

    # automatic differentiation
    fwi0 = Fwi(model_init, dx, dt, dataset, None, propagator,
               batch_size=batch_size, save_gradient=True)
    feed_dict = _prepare_batch(0, dataset, model_init.shape,
                               batch_size, fwi0.batch_placeholders)
    auto_gradient = fwi0.sess.run(fwi0.gradient, feed_dict=feed_dict)

    # adjoint gradient
    tf.reset_default_graph()
    fwi1 = Fwi(model_init, dx, dt, dataset, None, propagator,
               batch_size=batch_size, autodiff=False)
    feed_dict = _prepare_batch(0, dataset, model_init.shape,
                               batch_size, fwi1.batch_placeholders)
    adjoint_gradient = fwi1.sess.run(fwi1.gradient, feed_dict=feed_dict)

    loss_derivative = np.zeros([nz // sample_freq + 1, nx // sample_freq + 1],
                               np.float32)
    change_amp = 20
    for change_z in range(0, nz, sample_freq):
        for change_x in range(0, nx, sample_freq):
            new_loss = []
            for idx in range(2):
                tf.reset_default_graph()
                model_changed = model_init.copy()
                model_changed[change_z, change_x] += (-1)**idx * change_amp
                fwi2 = Fwi(model_changed, dx, dt, dataset, None, propagator,
                           batch_size=batch_size)
                feed_dict = _prepare_batch(0, dataset,
                                           model_changed.shape,
                                           batch_size, fwi2.batch_placeholders)
                new_loss.append(fwi2.sess.run(fwi2.loss, feed_dict=feed_dict))
            loss_derivative[int(change_z/sample_freq),
                            int(change_x/sample_freq)] = \
                    (new_loss[0] - new_loss[1])/(2*change_amp)

    #return auto_gradient[0][0], adjoint_gradient, loss_derivative
    assert np.allclose(auto_gradient[0][0][::4, ::4], loss_derivative,
                       atol=4e-7)
    assert np.allclose(adjoint_gradient[::4, ::4], loss_derivative, atol=4e-7)


def test_entire_dataset(dx=5, dt=0.0001):
    """Check that the loss and gradient calculated on the entire dataset
    (by _entire_dataset_loss_and_gradient) when using several batches
    is the same as when using a single batch.
    """
    np.random.seed(2)
    tf.reset_default_graph()
    nz = 21
    nx = 21
    model_true = ((np.random.random([nz, nx])-0.5)*200
                  + 1500).astype(np.float32)
    model_init = (model_true
                  + ((np.random.random([nz, nx])-0.5)*50).astype(np.float32))
    nt = int(3 * np.sqrt(nz**2 + nx**2) * dx / 1500 / dt)
    propagator = forward2d
    num_sources = 6
    num_receivers = nx-2
    sources_x = np.ones([num_sources, 1, 2], np.int)
    sources_x[:, 0, 1] = np.linspace(1, nx-1, 6, dtype=np.int)
    receivers_x = np.ones([1, num_receivers, 2], np.int)
    receivers_x[0, :, 1] = np.arange(1, nx-1)
    receivers_x = np.tile(receivers_x, [num_sources, 1, 1])
    sources = ricker(25, nt, dt, 0.05).reshape([-1, 1, 1])
    sources = np.tile(sources, [1, num_sources, 1])
    receivers = gen_data(model_true, dx, dt, sources, sources_x, receivers_x,
                         propagator)
    dataset = sources, sources_x, receivers, receivers_x

    # full dataset in one batch
    fwi0 = Fwi(model_init, dx, dt, dataset, None, propagator,
               save_gradient=True, batch_size=num_sources)
    feed_dict = _prepare_batch(0, dataset, model_init.shape,
                               fwi0.batch_size, fwi0.batch_placeholders)
    loss0, gradient0 = fwi0.sess.run([fwi0.loss, fwi0.gradient],
                                     feed_dict=feed_dict)

    # multiple batches
    tf.reset_default_graph()
    batch_size = 2
    fwi1 = Fwi(model_init, dx, dt, dataset, None, propagator,
               save_gradient=True, batch_size=batch_size)
    loss1, gradient1 = \
            _entire_dataset_loss_and_gradient(model_init, fwi1.model, dataset,
                                              None, batch_size,
                                              fwi1.batch_placeholders,
                                              fwi1.gradient, fwi1.loss,
                                              fwi1.sess, model_init.shape,
                                              None)

    #return loss0, loss1, gradient0, gradient1
    assert np.isclose(loss0, loss1, atol=5e-10)
    assert np.allclose(gradient0[0][0], gradient1.reshape([nz, nx]),
                       atol=2.25e-12)


==> anc/seismic_dnn/wavelets.py <==
import numpy as np

def ricker(freq, length, dt, peak_time):
    """Return a Ricker wavelet with the specified central frequency.
    
    Args:
        freq: A float specifying the central frequency of the wavelet
        length: An integer specifying the number of time steps to use
        dt: A float specifying the time interval between time steps
        peak_time: A float specifying the time (in time units) at which the
                   peak amplitude of the wavelet occurs

    Returns:
        A 1D Numpy array of length 'length' containing a Ricker wavelet
    """
    t = (np.arange(length) * dt - peak_time).astype(np.float32)
    y = (1 - 2 * np.pi**2 * freq**2 * t**2) \
            * np.exp(-np.pi**2 * freq**2 * t**2)
    return y

